Radiation magnetohydrodynamics simulations of Population III star formation during the Epoch of Reionization

Cosmological simulations find that pockets of star-forming gas could remain pristine up until the Epoch of Reionization (EoR) due to the inhomogeneous nature of metal mixing and enrichment in the early Universe. Such pristine clouds could have formed Population III stars, which could have distinct properties compared to their very high redshift ($z \geq 20$) counterparts. We investigate how Population III stars form and grow during the EoR, and whether the resulting mass distribution varies with environment or across cosmic time. We perform high-resolution ($7.5\,\rm{au}$) radiation-magnetohydrodynamics simulations of identical primordial clouds exposed to the CMB appropriate for $z=30$ and $z=6$, respectively, as part of the POPSICLE project. We also run a simulation at $z=6$ with a strong external Lyman-Werner (LW) background, to span across radiative environments which could host metal-free clumps during the EoR. In the limit of no external LW radiation, we find that while the evolution of the most massive star ($M_{\star} \approx 70\,\rm{M_{\odot}}$) is almost identical between $z=30$ and $z=6$, the latter exhibits less fragmentation, leading to a smaller cluster of stars with a higher median stellar mass. In the limit of high external LW radiation, we see vigorous accretion and high star formation efficiencies, leading to the formation of very massive ($M_{\star} > 100\,\rm{M_{\odot}}$) stars. Our results suggest that Population III IMF could vary with redshift simply due to the CMB, independent of the environment. We find that less massive and more compact Pop III star clusters could form during the EoR as compared to $z \geq 20$, with the formation of very massive and supermassive stars likely in strongly irradiated environments.

==> Figures/sink_evol_plots.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### **Working with the sink evolution data**"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import yt\n",
    "from yt.units import kpc\n",
    "from yt.units import pc\n",
    "import h5py\n",
    "import pandas as pd\n",
    "from astropy.io import ascii\n",
    "import scipy\n",
    "from scipy.stats import binned_statistic\n",
    "from scipy import stats\n",
    "from matplotlib.lines import Line2D"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### Importing sink data\n",
    "\n",
    "Use general function for all future sink evolution .dat files."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "def sinks_evol_pd(filename):\n",
    "    arr = np.genfromtxt(filename, skip_header=1)\n",
    "    indices = arr[:,0].astype(int)\n",
    "    data = np.delete(arr,0,1)\n",
    "    data[:,13] *= 1/1.988416e33 #convert masses to solar mass\n",
    "    data[:,14] *= 3.1556926e7/1.988416e33 #also convert mdot to solar mass per year\n",
    "    data[:,22] *= 1/6.957e10 #solar radii\n",
    "    dataframe = pd.DataFrame(data, index = indices, columns = ['time','posx', 'posy', 'posz', 'velx', 'vely', 'velz', 'accelx', \\\n",
    "                                                                'accely', 'accelz', 'anglx', 'angly', 'anglz', 'mass', 'mdot', \\\n",
    "                                                                'ptime', 'euvrate_13p6_15p2', 'euvrate_15p2_infty', 'lumlw', \\\n",
    "                                                                    'thermpion_13p6_15p2', 'thermpion_15p2_infty', 'thermpion_15p2_infty_h2', \\\n",
    "                                                                        'radius', 'Teff', 'avg_accr_rate', 'luminosity'])\n",
    "    \n",
    "\n",
    "\n",
    "    #what are the unique sink IDs?\n",
    "    ids, indices = np.unique(indices,return_index=True)\n",
    "    sinks = ids[np.argsort(indices)]\n",
    "    \n",
    "    return dataframe, sinks"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/tmp/ipykernel_22511/3241980457.py:3: RuntimeWarning: invalid value encountered in cast\n",
      "  indices = arr[:,0].astype(int)\n"
     ]
    }
   ],
   "source": [
    "sinks_evol, ids = sinks_evol_pd('sinks_evol.dat')\n",
    "df = sinks_evol\n",
    "\n",
    "df_z30,ids_z30 = sinks_evol_pd('sinks_evol_5.dat')\n",
    "\n",
    "df_bg, ids_bg = sinks_evol_pd('bg/sinks_evol.dat')\n",
    "\n",
    "df_merg, ids_merg = sinks_evol_pd('sinks_evol_allow_mergers.dat')\n",
    "\n",
    "df_bg = df_bg.iloc[1:]\n",
    "ids_bg = ids_bg[1:]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Sink IDs from z=6:\n",
      "[65644 65565 65583 65573]\n",
      "Sink IDs from z=6 with bg:\n",
      "[ 65574 131110 196646  65604 131140  65627 262235]\n",
      "Sink IDs from z=6 with bg AND MERGERS:\n",
      "[ 65599  65600 131136]\n",
      "Sink IDs from z=30:\n",
      "[ 65608  65766  65757  65714  65692  65685  65693 131229  65656  65651\n",
      "  65667  65681  65666]\n"
     ]
    }
   ],
   "source": [
    "print('Sink IDs from z=6:')\n",
    "print(ids)\n",
    "\n",
    "print('Sink IDs from z=6 with bg:')\n",
    "print(ids_bg)\n",
    "\n",
    "print('Sink IDs from z=6 with bg AND MERGERS:')\n",
    "print(ids_merg)\n",
    "\n",
    "print('Sink IDs from z=30:')\n",
    "print(ids_z30)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[4.69217678e+13 4.69217883e+13 4.69218087e+13 ... 4.70827404e+13\n",
      " 4.70827444e+13 4.70827485e+13]\n"
     ]
    }
   ],
   "source": [
    "def get_arr(df,id,var):\n",
    "    return np.array(df.loc[int(id)][var])\n",
    "t = get_arr(df,ids[0],'time')\n",
    "print(t)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "com = np.array([9.90297691e+16,-5.43028941e+17,1.40835891e+18])\n",
    "h = 5\n",
    "pos6 = (np.array([get_arr(df_bg,ids_bg[h],'posx'),get_arr(df_bg,ids_bg[h],'posy'),get_arr(df_bg,ids_bg[h],'posz')]))\n",
    "h = 6\n",
    "pos7 = (np.array([get_arr(df_bg,ids_bg[h],'posx'),get_arr(df_bg,ids_bg[h],'posy'),get_arr(df_bg,ids_bg[h],'posz')]))\n",
    "#np.linalg.norm(pos6)\n",
    "#np.linalg.norm(pos6)\n",
    "print('pos6:',pos6)\n",
    "print('pos7:',pos7)\n",
    "\n",
    "mid = (pos6+(pos7-pos6)/2)\n",
    "print('mid:',mid)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "r = np.sqrt(85.84**2+39.62**2)\n",
    "print(r)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "2.2\n",
      "0.98\n",
      "0.98\n",
      "0.25\n",
      "0.65\n",
      "[0.21459096 0.21459173]\n",
      "[0.05304983 0.05304956]\n"
     ]
    }
   ],
   "source": [
    "for i in range(len(ids_bg)):\n",
    "    if i > 4:\n",
    "        print((get_arr(df_bg,ids_bg[i],'mdot')))\n",
    "    else:\n",
    "        print(np.round(get_arr(df_bg,ids_bg[i],'mdot')[-1],2))\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_arr(df,id,var):\n",
    "    return np.array(df.loc[int(id)][var])\n",
    "t = get_arr(df_z30,ids_z30[0],'time')\n",
    "print(t)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "r = get_arr(df_bg,ids_bg[1],'radius')\n",
    "np.unique(r)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df_bg.loc[ids_bg[0]].iloc[-1]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "pos4095 = []\n",
    "poslast = []\n",
    "\n",
    "def d(pos1,pos2):\n",
    "    return 6.865e-14 *np.sqrt((pos1[0]-pos2[0])**2+(pos1[1]-pos2[1])**2+(pos1[2]-pos2[2])**2)\n",
    "\n",
    "for i in range(len(ids_bg)):\n",
    "    if i == 0:\n",
    "        x = get_arr(df_bg,ids_bg[i],'posx')[5]\n",
    "        y = get_arr(df_bg,ids_bg[i],'posy')[5]\n",
    "        z = get_arr(df_bg,ids_bg[i],'posz')[5]\n",
    "    else:\n",
    "        x = get_arr(df_bg,ids_bg[i],'posx')[0]\n",
    "        y = get_arr(df_bg,ids_bg[i],'posy')[0]\n",
    "        z = get_arr(df_bg,ids_bg[i],'posz')[0]\n",
    "\n",
    "    pos4095.append([x,y,z])\n",
    "\n",
    "for i in range(len(ids_bg)):\n",
    "    x = get_arr(df_bg,ids_bg[i],'posx')[-1]\n",
    "    y = get_arr(df_bg,ids_bg[i],'posy')[-1]\n",
    "    z = get_arr(df_bg,ids_bg[i],'posz')[-1]\n",
    "\n",
    "    poslast.append([x,y,z])\n",
    "\n",
    "print('At step 4095, distance first star to 2nd and 3rd is [AU]:',round(0.5*(d(pos4095[0],pos4095[1])+d(pos4095[0],pos4095[2])),1))\n",
    "print('At step 4095, distance between 2nd and 3rd is [AU]:',round(d(pos4095[2],pos4095[1]),1))\n",
    "print('\\n')\n",
    "print('At last step, distance first star to 2nd and 3rd is [AU]:',round(0.5*(d(poslast[0],poslast[1])+d(poslast[0],poslast[2])),1))\n",
    "print('At last step, distance between 2nd and 3rd is [AU]:',round(d(poslast[2],poslast[1]),1))\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Idea: Plot distances between stars alongside the mass evolution"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "sep_main = []\n",
    "sep_sub = []\n",
    "\n",
    "def d(pos1,pos2):\n",
    "    return np.sqrt((pos1[0]-pos2[0])**2+(pos1[1]-pos2[1])**2+(pos1[2]-pos2[2])**2)\n",
    "\n",
    "n = len(get_arr(df_bg,ids_bg[1],'posx'))\n",
    "print('Elements:',n)\n",
    "pos = []\n",
    "\n",
    "for i in range(n):\n",
    "    posi = []\n",
    "    for j in range(3):\n",
    "        if j == 0:\n",
    "            x = float(round(get_arr(df_bg,ids_bg[j],'posx')[i+5]*6.68459e-14,3))\n",
    "            y = float(round(get_arr(df_bg,ids_bg[j],'posx')[i+5]*6.68459e-14,3))\n",
    "            z = float(round(get_arr(df_bg,ids_bg[j],'posx')[i+5]*6.68459e-14,3))\n",
    "        else:\n",
    "            x = float(round(get_arr(df_bg,ids_bg[j],'posx')[i]*6.68459e-14,3))\n",
    "            y = float(round(get_arr(df_bg,ids_bg[j],'posx')[i]*6.68459e-14,3))\n",
    "            z = float(round(get_arr(df_bg,ids_bg[j],'posx')[i]*6.68459e-14,3))\n",
    "        posi.append([x,y,z])\n",
    "    pos.append(posi)\n",
    "\n",
    "print(np.shape(pos))\n",
    "for i in range(len(pos)):\n",
    "    #print(i)\n",
    "    posi = pos[i]\n",
    "    if i == 0:\n",
    "        print(posi)\n",
    "    dmain = 0.5*(d(posi[0],posi[1])+d(posi[0],posi[2]))\n",
    "    if i == 0:\n",
    "        print(dmain)\n",
    "    dsub = d(posi[2],posi[1])\n",
    "    sep_main.append(dmain)\n",
    "    sep_sub.append(dsub)\n",
    "\n",
    "print(len(sep_sub))\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "sep_main_merge = []\n",
    "sep_sub_merge = []\n",
    "\n",
    "def d(pos1,pos2):\n",
    "    return np.sqrt((pos1[0]-pos2[0])**2+(pos1[1]-pos2[1])**2+(pos1[2]-pos2[2])**2)\n",
    "\n",
    "n = len(get_arr(df_merg,ids_merg[0],'posx'))\n",
    "n2 = len(get_arr(df_merg,ids_merg[1],'posx'))\n",
    "n3 = len(get_arr(df_merg,ids_merg[2],'posx'))\n",
    "els = [n,n2,n3]\n",
    "print('Elements:',n,n2,n3)\n",
    "pos = []\n",
    "\n",
    "for i in range(3):\n",
    "    posi = []\n",
    "    elements = els[i]\n",
    "    for j in range(elements):\n",
    "        if i == 0:\n",
    "            x = float(round(get_arr(df_merg,ids_merg[i],'posx')[i]*6.68459e-14,3))\n",
    "            y = float(round(get_arr(df_merg,ids_merg[i],'posx')[i]*6.68459e-14,3))\n",
    "            z = float(round(get_arr(df_merg,ids_merg[i],'posx')[i]*6.68459e-14,3))\n",
    "        else:\n",
    "            x = float(round(get_arr(df_merg,ids_merg[i],'posx')[i]*6.68459e-14,3))\n",
    "            y = float(round(get_arr(df_merg,ids_merg[i],'posx')[i]*6.68459e-14,3))\n",
    "            z = float(round(get_arr(df_merg,ids_merg[i],'posx')[i]*6.68459e-14,3))\n",
    "        posi.append([x,y,z])\n",
    "    pos.append(posi)\n",
    "\n",
    "print(np.shape(pos))\n",
    "for i in range(len(pos)):\n",
    "    #print(i)\n",
    "    posi = pos[i]\n",
    "    dmain = 0.5*(d(posi[0],posi[1])+d(posi[0],posi[2]))\n",
    "    dsub = d(posi[2],posi[1])\n",
    "    sep_main_merge.append(dmain)\n",
    "    sep_sub_merge.append(dsub)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "print(sep_sub_merge)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "t = 3.17098e-8*get_arr(df_bg,ids_bg[1],'time')\n",
    "t_or = 3.17098e-8*get_arr(df_bg,ids_bg[0],'time')[0]\n",
    "t -= t_or\n",
    "\n",
    "colors = ['#D73027', '#1A9850', '#762A83', '#757575']\n",
    "\n",
    "plt.figure(figsize = (8,4))\n",
    "plt.rc('text', usetex=True)\n",
    "plt.rc('font', family='serif', size=17)  \n",
    "#plt.semilogy(t,sep_main,label = r'$dr_{1,2-3}$')\n",
    "plt.semilogy(t,sep_sub, label = r'$dr_{2,3}$')\n",
    "plt.hlines(7,-1,50,color = 'grey',lw=2)\n",
    "for i in range(3):\n",
    "    t = 3.17098e-8*get_arr(df_bg,ids_bg[i],'time')-t_or\n",
    "    r = get_arr(df_bg,ids_bg[i],'radius')*0.00465047 #AU\n",
    "    plt.semilogy(t,r, linestyle = 'dashed',label = fr'$R_{{{i+1}}}$',color = colors[i])\n",
    "plt.xlabel('t (yr)')\n",
    "plt.ylabel('d (au)')\n",
    "plt.xlim(-1,50)\n",
    "#plt.title('Stellar distances vs. radii')\n",
    "plt.legend(loc = 'upper right',fontsize = 14)\n",
    "plt.savefig('interstellar_dist_bg.png',dpi=400,bbox_inches = 'tight')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### **Making plots and fitting (time) dependencies**"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_arr(df,id,var):\n",
    "    return np.array(df.loc[int(id)][var])\n",
    "\n",
    "def plot(id, var1,var2): #plot variables against each other from df\n",
    "    x = get_arr(id,var1)\n",
    "    label = var1\n",
    "    title = var2 +' vs. '+var1\n",
    "    if var1 == 'time':\n",
    "        x *= 3.17098e-8 \n",
    "        t_origin = x[0]\n",
    "        x -= t_origin\n",
    "        label = 't (yr)'\n",
    "        title = 'Evolution of '+var2+' for sink '+str(id)+' from moment of origin t='+str(round(t_origin/1e6,5))+' Myr'\n",
    "    y = get_arr(id,var2)\n",
    "    plt.figure(figsize=(8,5))\n",
    "    plt.semilogy(x,y, color = '#d76fb7')\n",
    "    plt.xlabel(label)\n",
    "    plt.ylabel(var2)\n",
    "    plt.title(title)\n",
    "    plt.savefig(str(id)+'_'+str(var1)+'_'+str(var2)+'.png')\n",
    "    return\n",
    "\n",
    "def xP(x,P):\n",
    "    return x**P\n",
    "\n",
    "def findP(id,var1,var2): #well this function is completely useless\n",
    "    x = get_arr(id,var1)\n",
    "    y = get_arr(id,var2)\n",
    "    P = scipy.optimize.curve_fit(xP,x,y)\n",
    "    return float(P[0][0])\n",
    "\n",
    "def smooth(id, xvar, yvar, frac):\n",
    "    x = get_arr(id,xvar)\n",
    "    print(len(x))\n",
    "    y = get_arr(id,yvar)\n",
    "    n = int(frac*len(y))\n",
    "    bin_means, bin_edges, binnumber = stats.binned_statistic(x,y,\n",
    "        statistic='mean', bins=n)\n",
    "    return np.linspace(np.min(x),np.max(x),n), bin_means\n",
    "\n",
    "\n",
    "def show_fits(nums, Pvals, pref, xvar, yvar, binning, bin_frac):\n",
    "    id_list = []\n",
    "    for num in nums:\n",
    "        id_list.append(int(ids[num]))\n",
    "    plt.figure()\n",
    "    label = xvar\n",
    "    for i in range(len(id_list)):\n",
    "        if binning == True:\n",
    "            x,y = smooth(id_list[i],xvar,yvar,bin_frac) \n",
    "        else:\n",
    "            x = get_arr(id_list[i],xvar)\n",
    "            y = get_arr(id_list[i],yvar)\n",
    "        if xvar == 'time':\n",
    "            x *= 3.17098e-8 \n",
    "            t_origin = x[0]\n",
    "            x -= t_origin\n",
    "            label = 't (yr)'\n",
    "        plt.semilogy(x, np.mean(y)+pref[i]*x**Pvals[i], label ='t ^ '+str(Pvals[i])) #, marker = '_'\n",
    "        plt.semilogy(x,y, label = 'Star '+str(id_list[i]))\n",
    "        #plt.plot(x, x**Pvals[i], marker = '_', label =str(Pvals[i]))\n",
    "        #plt.plot(x,y, label = 'Star '+str(id_list[i]))\n",
    "    plt.xlabel(label)\n",
    "    plt.ylabel(yvar)\n",
    "    plt.legend()\n",
    "    return\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "get_arr(df,ids[3],'mdot')[-4000]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "sep = []\n",
    "\n",
    "def d(pos1,pos2):\n",
    "    return np.sqrt((pos1[0]-pos2[0])**2+(pos1[1]-pos2[1])**2+(pos1[2]-pos2[2])**2)\n",
    "\n",
    "n = len(get_arr(df,ids[3],'posx'))\n",
    "print('Elements:',n)\n",
    "pos = []\n",
    "m = len(get_arr(df,ids[2],'posx'))\n",
    "print(m)\n",
    "diff = m-n\n",
    "pos1 = []\n",
    "pos2 = []\n",
    "\n",
    "for j in [2,3]:\n",
    "    posi = []\n",
    "    for i in range(n):\n",
    "        if j == 2:\n",
    "            x = float(round(get_arr(df,ids[j],'posx')[i+diff-1]*6.68459e-14,5))\n",
    "            y = float(round(get_arr(df,ids[j],'posx')[i+diff-1]*6.68459e-14,5))\n",
    "            z = float(round(get_arr(df,ids[j],'posx')[i+diff-1]*6.68459e-14,5))\n",
    "            pos1.append([x,y,z])\n",
    "        else:\n",
    "            x = float(round(get_arr(df,ids[j],'posx')[i]*6.68459e-14,5))\n",
    "            y = float(round(get_arr(df,ids[j],'posx')[i]*6.68459e-14,5))\n",
    "            z = float(round(get_arr(df,ids[j],'posx')[i]*6.68459e-14,5))\n",
    "            pos2.append([x,y,z])\n",
    "\n",
    "pos1 = np.array(pos1)\n",
    "pos2 = np.array(pos2)\n",
    "print(np.shape(pos1))\n",
    "for i in range(len(pos1)):\n",
    "    #print(i)\n",
    "    pos_1 = pos1[i,:]\n",
    "    print(pos_1)\n",
    "    pos_2 = pos2[i,:]\n",
    "    dmain = d(pos_1,pos_2)\n",
    "    sep.append(dmain)\n",
    "    #sep_sub.append(dsub)\n",
    "\n",
    "#print(len(sep_sub))\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "sep = np.array(sep)\n",
    "np.shape(sep)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def imakesmooth(t, y,bins,zero):\n",
    "    data_for_binning = pd.DataFrame({'R': t,'val':y})\n",
    "    sorted_data = data_for_binning.sort_values(by='R')\n",
    "    radii = np.array(sorted_data['R'])\n",
    "    massw_vals = np.array(sorted_data['val'])\n",
    "    \n",
    "    #Create mass weighted bin values using scipy binned statistics\n",
    "    #bin_edges = np.logspace(np.log10(radii.min()), np.log10(radii.max()), bins + 1)\n",
    "    bin_edges = np.linspace(radii.min(), radii.max(), bins + 1)\n",
    "    r = 0.5 * (bin_edges[:-1] + bin_edges[1:])\n",
    "    smoooooth = binned_statistic(radii, massw_vals, bins=bin_edges, statistic = \"mean\")[0]\n",
    "    if zero == True:\n",
    "        r[0]=0.0\n",
    "    return r, smoooooth\n",
    "\n",
    "\n",
    "plt.figure(figsize = (8,5))\n",
    "defcolcycle = plt.rcParams['axes.prop_cycle'].by_key()['color']\n",
    "tor = get_arr(df,ids[0],'time')[0]\n",
    "t = get_arr(df,ids[3],'time')-tor\n",
    "t /= 3.1556926e7\n",
    "plt.semilogy(t,sep,label = r'$dr_{1,2}$',color = 'black',lw = 0.8)\n",
    "\n",
    "t1,r1 = imakesmooth(t,(get_arr(df,ids[2],'radius')[diff:])*0.0046524726,100,False)\n",
    "plt.semilogy(t1,r1,label=r'$R_3$',color = defcolcycle[2],lw=1.2)\n",
    "t2,r2 = imakesmooth(t,get_arr(df,ids[3],'radius')*0.0046524726,100,False)\n",
    "plt.semilogy(t2,r2, label = r'$R_4$',color = defcolcycle[3],lw=1.2)\n",
    "plt.axhline(7.5,color = 'grey',lw=2.5,label = 'Resolution limit',alpha = 0.6)\n",
    "\n",
    "plt.xlabel('t (yr)')\n",
    "plt.ylabel('d (au)')\n",
    "plt.legend(fontsize = 12)\n",
    "plt.savefig('nobg_merger_34.pdf',bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#plot(ids[1],'time','mass')\n",
    "#show_fits([0], [-0.5],[1.2],'time', 'mdot', True, 0.02)\n",
    "\n",
    "#0: 0.7, 170\n",
    "#1: ..\n",
    "\n",
    "#print(len(ids))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "First star mass [Msol] is: 173.23\n",
      "Second star mass [Msol] is: 104.7\n",
      "Third star mass [Msol] is: 120.96\n",
      "Fourth star mass [Msol] is: 31.11\n",
      "Fifth star mass [Msol] is: 5.74\n",
      "Sixth star mass [Msol] is: 0.026\n",
      "Seventh star mass [Msol] is: 0.0065\n"
     ]
    }
   ],
   "source": [
    "print('First star mass [Msol] is:', round(get_arr(df_bg,ids_bg[0],'mass')[-1],2))\n",
    "print('Second star mass [Msol] is:', round(get_arr(df_bg,ids_bg[1],'mass')[-1],2))\n",
    "print('Third star mass [Msol] is:', round(get_arr(df_bg,ids_bg[2],'mass')[-1],2))\n",
    "print('Fourth star mass [Msol] is:', round(get_arr(df_bg,ids_bg[3],'mass')[-1],2))\n",
    "print('Fifth star mass [Msol] is:', round(get_arr(df_bg,ids_bg[4],'mass')[-1],2))\n",
    "print('Sixth star mass [Msol] is:', round(get_arr(df_bg,ids_bg[5],'mass')[-1],3))\n",
    "print('Seventh star mass [Msol] is:', round(get_arr(df_bg,ids_bg[6],'mass')[-1],4))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "z for sink 0 =  -57.42455795\n",
      "dist to com sink 0 =  189.48455446857972\n",
      "z for sink 1 =  78.71690465\n",
      "dist to com sink 1 =  197.60388692921939\n",
      "z for sink 2 =  77.8598094\n",
      "dist to com sink 2 =  205.64298726542302\n"
     ]
    }
   ],
   "source": [
    "c = [9.56214685e+16, -5.45777767e+17,  1.40861610e+18]\n",
    "\n",
    "for i in range(3):\n",
    "    x = round(get_arr(df_bg,ids_bg[i],'posx')[0],5)\n",
    "    y = round(get_arr(df_bg,ids_bg[i],'posy')[0],5)\n",
    "    z = round(get_arr(df_bg,ids_bg[i],'posz')[0],5)\n",
    "    print(f'z for sink {i} = ',(z - c[2])*6.865e-14)\n",
    "    pos = np.array([x,y,z]) - c\n",
    "    print(f'dist to com sink {i} = ', np.linalg.norm(pos)*6.865e-14)\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "i = 100\n",
    "t = get_arr(df_z30,ids_z30[0],'time')*3.17098e-8\n",
    "interval = int(round(len(t)/169,0))\n",
    "stop = int(round(interval/164,0))\n",
    "print(len(t[::interval][:stop*i]))\n",
    "print(stop)\n",
    "print(interval)\n",
    "t -= t[0]\n",
    "t_adjust = t[::interval]\n",
    "#print(t[-1])\n",
    "#print(t[:30])\n",
    "print(t_adjust[:stop*100])\n",
    "print(t_adjust[-1])\n",
    "print(len(t_adjust))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 100,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "z=6 no bg, t_sf2 = 2428.838133035926\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1000x500 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#title = 'M(t) for sink particles in z=6 simulation'\n",
    "#title = 'Evolution of sink particle masses from t='+str(round(t_origin/1e6,2))+' Myr'\n",
    "\n",
    "#color_cycle = ['#488edc', '#be0037', '#009e4a', '#123869', '#aa28d1', '#0c1587', '#d14db9', '#446f50', \\\n",
    "          #'#f0bd36', '#69122b', '#db2424', '#231269', '#231269', '#231269', '#d9418d']\n",
    "\n",
    "\n",
    "\n",
    "x1 = get_arr(df,ids[0],'time')*3.17098e-8\n",
    "x2 = get_arr(df,ids[1],'time')*3.17098e-8\n",
    "x3 = get_arr(df,ids[2],'time')*3.17098e-8\n",
    "x4 = get_arr(df,ids[3],'time')*3.17098e-8\n",
    "t_origin_nobg = x1[0]\n",
    "#print(t_origin)\n",
    "\n",
    "x1 -= t_origin_nobg\n",
    "x2 -= t_origin_nobg\n",
    "print('z=6 no bg, t_sf2 =',x2[0])\n",
    "x3 -= t_origin_nobg\n",
    "x4 -= t_origin_nobg\n",
    "y1 = get_arr(df,ids[0],'mass')\n",
    "y2 = get_arr(df,ids[1],'mass')\n",
    "y3 = get_arr(df,ids[2],'mass')\n",
    "y4 = get_arr(df,ids[3],'mass')\n",
    "\n",
    "#plt.figure(figsize=(8,5))\n",
    "plt.figure(figsize=(10,5))\n",
    "plt.rc('text', usetex=True)\n",
    "plt.rc('font', family='serif', size=18)  \n",
    "defcolcycle = plt.rcParams['axes.prop_cycle'].by_key()['color']\n",
    "plt.semilogy(x1, y1, color=defcolcycle[0], label = str(ids[1].item()),lw=1.2, linestyle = 'dashed')\n",
    "#plt.semilogy(x2, y2, color=defcolcycle[1], label = str(ids[0].item()),lw=1.2, linestyle = 'dashed')\n",
    "#plt.semilogy(x3, y3, color=defcolcycle[2], label = str(ids[2].item()),lw=1.2, linestyle = 'dashed')\n",
    "#plt.semilogy(x4, y4, color=defcolcycle[3], label = str(ids[3].item()),lw=1.2, linestyle = 'dashed')\n",
    "\"\"\"\n",
    "t_origin = 3.17098e-8*np.array(df_z30.loc[int(ids_z30[0])]['time'])[0]\n",
    "#print(t_origin)\n",
    "for i in range(len(ids_z30)):\n",
    "    t = 3.17098e-8*np.array(df_z30.loc[int(ids_z30[i])]['time'])-t_origin\n",
    "    if i == 1:\n",
    "        print('z=30, t_sf2 =', t[0])\n",
    "    m = np.array(df_z30.loc[int(ids_z30[i])]['mass'])\n",
    "    if i<10:\n",
    "        plt.semilogy(t,m, color=defcolcycle[i], linestyle = 'dotted',label = str(ids_z30[i].item()), lw = 2.2)\n",
    "    if i>10:\n",
    "        plt.semilogy(t,m, color=defcolcycle[i-6], linestyle = 'dotted',label = str(ids_z30[i].item()), lw = 2.2)\n",
    "\"\"\"\n",
    "t_origin = 3.17098e-8*np.array(df_bg.loc[int(ids_bg[0])]['time'])[0]\n",
    "for i in range(len(ids_bg)-4):\n",
    "    t = 3.17098e-8*np.array(df_bg.loc[int(ids_bg[i])]['time'])-t_origin\n",
    "    m = np.array(df_bg.loc[int(ids_bg[i])]['mass'])\n",
    "    plt.semilogy(t,m, color=defcolcycle[i],label = str(ids_bg[i].item()), lw = 2)\n",
    "\n",
    "t = 3.17098e-8*np.array(df.loc[int(ids[0])]['time'])-t_origin_nobg\n",
    "plt.semilogy(t,t,color = 'gray',lw=0.8)\n",
    "plt.semilogy(t,t**0.9,color = 'gray',lw=0.8)\n",
    "\n",
    "plt.semilogy(t,t**0.47,color = 'gray',lw=0.8)\n",
    "#plt.semilogy(t+150,t**1.1,color = 'black',lw=0.8,linestyle = 'dashed')\n",
    "plt.xlabel(r'$t$ (yr)')\n",
    "plt.ylabel(r'$M(\\rm{M}_{\\odot})$')\n",
    "plt.ylim(0.07,10**3.5)\n",
    "plt.text(920,1200,r'$\\propto t$',fontsize=15)\n",
    "plt.text(920,250,r'$\\propto t^{0.9}$',fontsize=15)\n",
    "plt.text(918,10,r'$\\propto t^{0.47}$',fontsize=15)\n",
    "\n",
    "#ticks = np.arange(0,5001,100)\n",
    "ticks = np.arange(0,201,50)\n",
    "\n",
    "plt.xticks(ticks,minor=True)\n",
    "plt.tick_params(axis='x', which='both',top=True, labeltop=False, direction='in') \n",
    "plt.tick_params(axis='y', which='both', right=True, labelright=False, direction='in') \n",
    "plt.tick_params(axis='x', length=6)\n",
    "plt.tick_params(axis='y', length=6)\n",
    "#plt.axvspan(-50,250, facecolor=\"#cccccc\", alpha=0.8)\n",
    "xlimit=1000\n",
    "plt.xlim(-30,xlimit)\n",
    "regular = Line2D([0], [0], color='black', lw=0.9)  \n",
    "dotted = Line2D([0], [0], color='black', lw=1.4, linestyle='dotted')\n",
    "dashed = Line2D([0], [0], color='black', lw=0.9, linestyle='dashed')\n",
    "#plt.legend([regular, dotted, dashed], [ r'z = 6  ; \\textit{\\small{no background}}',r'z = 30 ; \\textit{\\small{no background}}',r'z = 6  ; 100 $\\times$ Solar'],loc = 'lower left')\n",
    "plt.legend([regular, dashed], [r'fUV background', r'No background'],loc = 'lower right',fontsize = 14)\n",
    "#plt.savefig('masses_z6_vs_z30.png',bbox_inches='tight')\n",
    "#plt.savefig('masses_z6bg_solar_long.png',bbox_inches='tight',dpi=400)\n",
    "plt.savefig(f'masses_z6bg_solar_{xlimit}_with_propto.pdf',bbox_inches='tight',dpi=400)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## bigass cell to plot anything baby"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def imakesmooth(t, y,bins,zero):\n",
    "    data_for_binning = pd.DataFrame({'R': t,'val':y})\n",
    "    sorted_data = data_for_binning.sort_values(by='R')\n",
    "    radii = np.array(sorted_data['R'])\n",
    "    massw_vals = np.array(sorted_data['val'])\n",
    "    \n",
    "    #Create mass weighted bin values using scipy binned statistics\n",
    "    #bin_edges = np.logspace(np.log10(radii.min()), np.log10(radii.max()), bins + 1)\n",
    "    bin_edges = np.linspace(radii.min(), radii.max(), bins + 1)\n",
    "    r = 0.5 * (bin_edges[:-1] + bin_edges[1:])\n",
    "    smoooooth = binned_statistic(radii, massw_vals, bins=bin_edges, statistic = \"mean\")[0]\n",
    "    if zero == True:\n",
    "        r[0]=0.0\n",
    "    return r, smoooooth"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "var = 'mdot'\n",
    "#var = 'Teff'\n",
    "it = 'bg'\n",
    "nolim = True"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def euv(dfy,id):\n",
    "    euv1 = get_arr(dfy,id,'euvrate_13p6_15p2')\n",
    "    euv2 = get_arr(dfy,id,'euvrate_15p2_infty')\n",
    "    return euv1+euv2\n",
    "\n",
    "\n",
    "if it == 'nobg':\n",
    "    main_df = df\n",
    "    main_ids = ids\n",
    "    sub_df = df_z30\n",
    "    sub_ids = ids_z30\n",
    "elif it == 'bg':\n",
    "    main_df = df_bg\n",
    "    main_ids = ids_bg\n",
    "    sub_df = df\n",
    "    sub_ids = ids\n",
    "\n",
    "if var in ['mdot','radius','lumlw','euvrate','Teff']:\n",
    "    smooth = True\n",
    "    print(smooth)\n",
    "else:\n",
    "    smooth = False\n",
    "\n",
    "x1 = get_arr(main_df,main_ids[0],'time')*3.17098e-8\n",
    "x2 = get_arr(main_df,main_ids[1],'time')*3.17098e-8\n",
    "x3 = get_arr(main_df,main_ids[2],'time')*3.17098e-8\n",
    "x4 = get_arr(main_df,main_ids[3],'time')*3.17098e-8\n",
    "\n",
    "t_origin = x1[0]\n",
    "#print(t_origin)\n",
    "x1 -= t_origin\n",
    "x2 -= t_origin\n",
    "#print('z=6 no bg, t_sf2 =',x2[0])\n",
    "x3 -= t_origin\n",
    "x4 -= t_origin\n",
    "x = [x1,x2,x3,x4]\n",
    "if var != 'euvrate':\n",
    "    y1 = get_arr(main_df,main_ids[0],var)\n",
    "    y2 = get_arr(main_df,main_ids[1],var)\n",
    "    y3 = get_arr(main_df,main_ids[2],var)\n",
    "    y4 = get_arr(main_df,main_ids[3],var)\n",
    "    y = [y1,y2,y3,y4]\n",
    "#plt.figure(figsize=(8,5))\n",
    "if nolim == True:\n",
    "    w = 5\n",
    "else:\n",
    "    w = 9\n",
    "if var == 'mass':\n",
    "    plt.figure(figsize=(w,4))\n",
    "elif var == 'mdot':\n",
    "    if it == 'nobg':\n",
    "        plt.figure(figsize = (w,3))\n",
    "    else: \n",
    "        plt.figure(figsize = (w,5))\n",
    "else:\n",
    "    plt.figure(figsize = (w,5))\n",
    "plt.rc('text', usetex=True)\n",
    "plt.rc('font', family='serif', size=21)  \n",
    "\n",
    "defcolcycle = plt.rcParams['axes.prop_cycle'].by_key()['color']\n",
    "\n",
    "if nolim == True:\n",
    "    plt.axvspan(-50, 250, facecolor=\"#cccccc\", alpha=0.6)\n",
    "#zero = True\n",
    "else:\n",
    "    pass\n",
    "\n",
    "if nolim == False:\n",
    "    lwi = 2.5\n",
    "else:\n",
    "    lwi=1.6\n",
    "\n",
    "\n",
    "if smooth == True:\n",
    "    for i in range(4):\n",
    "        #print('heya')\n",
    "        if var == 'euvrate':\n",
    "            m = euv(main_df,main_ids[i])\n",
    "            t,v = imakesmooth(x[i],m,40,True) #####\n",
    "        else:\n",
    "            t,v = imakesmooth(x[i],y[i],40,False) #####\n",
    "        \n",
    "\n",
    "        if var == 'lumlw':\n",
    "            v /= 3.828e33\n",
    "        plt.semilogy(t, v, color=defcolcycle[i], label = str(main_ids[i].item()),lw=lwi)\n",
    "else:\n",
    "    plt.semilogy(x1, y1, color=defcolcycle[0], label = str(main_ids[1].item()),lw=lwi)\n",
    "    plt.semilogy(x2, y2, color=defcolcycle[1], label = str(main_ids[0].item()),lw=lwi)\n",
    "    plt.semilogy(x3, y3, color=defcolcycle[2], label = str(main_ids[2].item()),lw=lwi)\n",
    "    plt.semilogy(x4, y4, color=defcolcycle[3], label = str(main_ids[3].item()),lw=lwi)\n",
    "\n",
    "\n",
    "\n",
    "t_origin = 3.17098e-8*np.array(sub_df.loc[int(sub_ids[0])]['time'])[0]\n",
    "#print(t_origin)\n",
    "if smooth == True:\n",
    "    for i in range(len(sub_ids)):\n",
    "        t = 3.17098e-8*np.array(sub_df.loc[int(sub_ids[i])]['time'])-t_origin\n",
    "        if var == 'euvrate':\n",
    "            #print('gnweknk')\n",
    "            m = euv(sub_df,sub_ids[i])\n",
    "        else:\n",
    "            m = np.array(sub_df.loc[int(sub_ids[i])][var])\n",
    "        if it == 'bg':\n",
    "            if i == 0:\n",
    "                t,m = imakesmooth(t,m,40,True)\n",
    "            else:\n",
    "                t,m = imakesmooth(t,m,40,False)\n",
    "        else:\n",
    "            t,m = imakesmooth(t,m,40,False)\n",
    "        if var in ['lumlw']:\n",
    "            #print('euv')\n",
    "            m /= 3.828e33\n",
    "        if i<10:\n",
    "            plt.semilogy(t,m, color=defcolcycle[i], linestyle = 'dashed',label = str(sub_ids[i].item()), lw = 1)\n",
    "        if i>10:\n",
    "            plt.semilogy(t,m, color=defcolcycle[i-6], linestyle = 'dashed',label = str(sub_ids[i].item()), lw = 1)\n",
    "else:\n",
    "    for i in range(len(sub_ids)):\n",
    "        t = 3.17098e-8*np.array(sub_df.loc[int(sub_ids[i])]['time'])-t_origin\n",
    "        if var == 'euvrate':\n",
    "            m = euv(sub_df,sub_ids[i])\n",
    "        else:\n",
    "            m = np.array(sub_df.loc[int(sub_ids[i])][var])\n",
    "        \n",
    "        if var in ['lumlw']:\n",
    "            m /= 3.828e33\n",
    "        if i<10:\n",
    "            plt.semilogy(t,m, color=defcolcycle[i], linestyle = 'dashed',label = str(sub_ids[i].item()), lw = 1)\n",
    "        if i>10:\n",
    "            plt.semilogy(t,m, color=defcolcycle[i-6], linestyle = 'dashed',label = str(sub_ids[i].item()), lw = 1)\n",
    "\n",
    "\"\"\"\n",
    "t_origin = 3.17098e-8*np.array(df_bg.loc[int(ids_bg[0])]['time'])[0]\n",
    "for i in range(len(ids_bg)):\n",
    "    t = 3.17098e-8*np.array(df_bg.loc[int(ids_bg[i])]['time'])-t_origin\n",
    "    m = np.array(df_bg.loc[int(ids_bg[i])][var])\n",
    "    plt.semilogy(t,m, color=defcolcycle[i],label = str(ids_bg[i].item()), lw = 2)\n",
    "\"\"\"\n",
    "if var not in ['lumlw','radius']:\n",
    "    plt.xlabel(r'$t$ (yr)')\n",
    "if nolim == True:\n",
    "    if var == 'mass':\n",
    "        plt.ylabel(r'$M (\\rm{M}_{\\odot})$')\n",
    "    elif var == 'mdot':\n",
    "        plt.ylabel(r'$\\dot{M} (\\rm{M}_{\\odot}\\rm{yr}^{-1})$')\n",
    "    elif var == 'lumlw':\n",
    "        plt.ylabel(r'$L_{\\rm{LW}} (\\rm{L}_{\\odot})$')\n",
    "    elif var == 'radius':\n",
    "        plt.ylabel(r'$R_{\\ast} (\\rm{R}_{\\odot})$')\n",
    "    elif var in ['euvrate']:\n",
    "        plt.ylabel(r'eUV rate ($\\rm{s}^{-1}$)')\n",
    "    elif var == 'Teff':\n",
    "        plt.ylabel(r'$T_{\\rm{eff}}$ (K)')\n",
    "\n",
    "if var == 'euvrate':\n",
    "    plt.axhline(1e49,lw=0.7,color = 'grey')\n",
    "\n",
    "if var == 'mass':\n",
    "    plt.ylim(bottom=0.06)\n",
    "elif var == 'mdot':\n",
    "    plt.ylim(bottom=1e-4)\n",
    "elif var == 'Teff':\n",
    "    plt.ylim(top = 1.2e5)\n",
    "\n",
    "if it == 'bg':\n",
    "    #print('weee')\n",
    "    if nolim == False:\n",
    "        plt.xlim(-10,220)\n",
    "    else:\n",
    "        plt.xlim(-200,5000)\n",
    "else:\n",
    "    plt.xlim(-200,5000)\n",
    "\n",
    "#ticks = np.arange(0,5001,100)\n",
    "ticks = np.arange(0,251,50)\n",
    "\n",
    "#plt.xticks(ticks,minor=True)\n",
    "plt.tick_params(axis='x', which='both',top=True, labeltop=False, direction='in') \n",
    "plt.tick_params(axis='y', which='both', right=True, labelright=False, direction='in') \n",
    "plt.tick_params(axis='x', length=6)\n",
    "plt.tick_params(axis='y', length=6)\n",
    "if var in ['lumlw','radius']:\n",
    "    plt.tick_params(axis='x', labelbottom=False)\n",
    "if nolim == False:\n",
    "    plt.gca().set_yticklabels([])\n",
    "#plt.axvspan(-50,250, facecolor=\"#cccccc\", alpha=0.6)\n",
    "\n",
    "if it == 'bg':\n",
    "    labels = ['fUV background','No background']\n",
    "else:\n",
    "    labels = [ r'$z = 6$',r'$z = 30$ ']\n",
    "\n",
    "regular = Line2D([0], [0], color='black', lw=0.9)  \n",
    "dotted = Line2D([0], [0], color='black', lw=1.4, linestyle='dotted')\n",
    "dashed = Line2D([0], [0], color='black', lw=0.9, linestyle='dashed')\n",
    "if var in ['lumlw','radius','mass','mdot']:\n",
    "    if var == 'lumlw':\n",
    "        #print('??')\n",
    "        if nolim == False:\n",
    "            plt.legend([regular, dashed], labels,bbox_to_anchor=(0.15,0.15),fontsize=18)\n",
    "    elif var =='mass':\n",
    "        if it == 'nobg':\n",
    "            plt.legend([regular, dashed], labels,loc = 'upper left',fontsize=18,bbox_to_anchor=(0.04, 0.27))\n",
    "        elif it == 'bg':\n",
    "            if nolim == False:\n",
    "                plt.legend([regular, dashed], labels,loc = 'upper left',fontsize=18,bbox_to_anchor=(0.15, 0.27))\n",
    "    elif var == 'radius':\n",
    "        if nolim == False:\n",
    "            plt.legend([regular, dashed], labels,bbox_to_anchor = (0.13,0.96),fontsize=18)\n",
    "    else:\n",
    "        if nolim == False:\n",
    "            plt.legend([regular, dashed], labels,loc = 'lower left',fontsize=18)\n",
    "\n",
    "#plt.legend([regular, dashed], [r'z = 6  ; UV background (100$\\times$ Solar)', r'z = 6  ; no background'],loc = 'upper right',fontsize=12)\n",
    "#plt.savefig('masses_z6_vs_z30.pdf',bbox_inches='tight')\n",
    "if nolim == True:\n",
    "    plt.savefig(f'stellar_{var}_{it}_nolim.pdf',bbox_inches = 'tight')\n",
    "    print('Saved file:',f'stellar_{var}_{it}_nolim.pdf')\n",
    "else:\n",
    "    plt.savefig(f'stellar_{var}_{it}.pdf',bbox_inches = 'tight')\n",
    "    print('Saved file:',f'stellar_{var}_{it}.pdf')\n",
    "#plt.savefig('masses_z6bg_solar_nobg.png',bbox_inches='tight',dpi=400)\n",
    "#plt.savefig('masses_z6bg_solar_250.png',bbox_inches='tight',dpi=400)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# **Huge overview for R,T,eUV and fUV**"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#plt.figure(figsize=(8,5))\n",
    "fig,axes = plt.subplots(2,1,figsize=(9,9),sharey=True)\n",
    "plt.rc('text', usetex=True)\n",
    "plt.rc('font', family='serif', size=16) \n",
    "\n",
    "defcolcycle = plt.rcParams['axes.prop_cycle'].by_key()['color']\n",
    "\n",
    "x1 = get_arr(df,ids[0],'time')*3.17098e-8\n",
    "x2 = get_arr(df,ids[1],'time')*3.17098e-8\n",
    "x3 = get_arr(df,ids[2],'time')*3.17098e-8\n",
    "x4 = get_arr(df,ids[3],'time')*3.17098e-8\n",
    "t_origin = x1[0]\n",
    "#print(t_origin)\n",
    "x1 -= t_origin\n",
    "x2 -= t_origin\n",
    "print('z=6 no bg, t_sf2 =',x2[0])\n",
    "x3 -= t_origin\n",
    "x4 -= t_origin\n",
    "\n",
    "vars = ['radius','Teff']\n",
    "\n",
    "for j in range(2):\n",
    "    ax = axes[j]\n",
    "    y1 = get_arr(df,ids[0],'mass')\n",
    "    y2 = get_arr(df,ids[1],'mass')\n",
    "    y3 = get_arr(df,ids[2],'mass')\n",
    "    y4 = get_arr(df,ids[3],'mass')\n",
    "\n",
    "    plt.semilogy(x1, y1, color=defcolcycle[0], label = str(ids[1].item()),lw=2)\n",
    "    plt.semilogy(x2, y2, color=defcolcycle[1], label = str(ids[0].item()),lw=2)\n",
    "    plt.semilogy(x3, y3, color=defcolcycle[2], label = str(ids[2].item()),lw=2)\n",
    "    plt.semilogy(x4, y4, color=defcolcycle[3], label = str(ids[3].item()),lw=2)\n",
    "\n",
    "    t_origin = 3.17098e-8*np.array(df_z30.loc[int(ids_z30[0])]['time'])[0]\n",
    "    #print(t_origin)\n",
    "    for i in range(len(ids_z30)):\n",
    "        t = 3.17098e-8*np.array(df_z30.loc[int(ids_z30[i])]['time'])-t_origin\n",
    "        if i == 1:\n",
    "            print('z=30, t_sf2 =', t[0])\n",
    "        m = np.array(df_z30.loc[int(ids_z30[i])]['mass'])\n",
    "        if i<10:\n",
    "            plt.semilogy(t,m, color=defcolcycle[i], linestyle = 'dashed',label = str(ids_z30[i].item()), lw = 1)\n",
    "        if i>10:\n",
    "            plt.semilogy(t,m, color=defcolcycle[i-6], linestyle = 'dashed',label = str(ids_z30[i].item()), lw = 1)\n",
    "\n",
    "\"\"\"\n",
    "t_origin = 3.17098e-8*np.array(df_bg.loc[int(ids_bg[0])]['time'])[0]\n",
    "for i in range(len(ids_bg)):\n",
    "    t = 3.17098e-8*np.array(df_bg.loc[int(ids_bg[i])]['time'])-t_origin\n",
    "    m = np.array(df_bg.loc[int(ids_bg[i])]['mass'])\n",
    "    plt.semilogy(t,m, color=defcolcycle[i],label = str(ids_bg[i].item()), lw = 2)\n",
    "\"\"\"\n",
    "plt.xlabel(r'$t$ (yr)')\n",
    "plt.ylabel(r'$M_{\\ast} (M_{\\odot})$')\n",
    "plt.ylim(bottom=0.06)\n",
    "\n",
    "#ticks = np.arange(0,5001,100)\n",
    "ticks = np.arange(0,251,50)\n",
    "\n",
    "#plt.xticks(ticks,minor=True)\n",
    "plt.tick_params(axis='x', which='both',top=True, labeltop=False, direction='in') \n",
    "plt.tick_params(axis='y', which='both', right=True, labelright=False, direction='in') \n",
    "plt.tick_params(axis='x', length=6)\n",
    "plt.tick_params(axis='y', length=6)\n",
    "#plt.axvspan(-50,250, facecolor=\"#cccccc\", alpha=0.6)\n",
    "plt.xlim(-250,5000)\n",
    "regular = Line2D([0], [0], color='black', lw=0.9)  \n",
    "dotted = Line2D([0], [0], color='black', lw=1.4, linestyle='dotted')\n",
    "dashed = Line2D([0], [0], color='black', lw=0.9, linestyle='dashed')\n",
    "plt.legend([regular, dashed], [ r'$z = 6$',r'$z = 30$ '],loc = 'lower left',fontsize=14)\n",
    "#plt.legend([regular, dashed], [r'z = 6  ; UV background (100$\\times$ Solar)', r'z = 6  ; no background'],loc = 'upper right',fontsize=12)\n",
    "#plt.savefig('masses_z6_vs_z30.png',bbox_inches='tight')\n",
    "plt.savefig('masses_z6bg_solar_nobg.png',bbox_inches='tight',dpi=400)\n",
    "#plt.savefig('masses_z6bg_solar_250.png',bbox_inches='tight',dpi=400)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## The nice double plot for Bg"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "var = 'lumlw'\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "from matplotlib.lines import Line2D\n",
    "from matplotlib.ticker import MultipleLocator\n",
    "\n",
    "fig, axes = plt.subplots(1, 2, figsize=(15, 6), sharey=True,gridspec_kw={'width_ratios': [2, 3]})\n",
    "plt.rc('text', usetex=True)\n",
    "plt.rc('font', family='serif', size=26)\n",
    "defcolcycle = plt.rcParams['axes.prop_cycle'].by_key()['color']\n",
    "\n",
    "var = 'mdot'\n",
    "if nolim == True:\n",
    "    if var == 'mass':\n",
    "        label = r'$M (\\rm{M}_{\\odot})$'\n",
    "    elif var == 'mdot':\n",
    "        label = r'$\\dot{M} (\\rm{M}_{\\odot}\\rm{yr}^{-1})$'\n",
    "    elif var == 'lumlw':\n",
    "        label = r'$L_{\\rm{LW}} (\\rm{L}_{\\odot})$'\n",
    "    elif var == 'radius':\n",
    "        label = r'$R_{\\ast} (\\rm{R}_{\\odot})$'\n",
    "    elif var in ['euvrate']:\n",
    "        label = r'eUV rate ($\\rm{s}^{-1}$)'\n",
    "    elif var == 'Teff':\n",
    "        label = r'$T_{\\rm{eff}}$ (K)'\n",
    "\n",
    "# === LEFT subplot: First image ===\n",
    "ax = axes[0]\n",
    "x1 = get_arr(df, ids[0], 'time') * 3.17098e-8\n",
    "x2 = get_arr(df, ids[1], 'time') * 3.17098e-8\n",
    "x3 = get_arr(df, ids[2], 'time') * 3.17098e-8\n",
    "x4 = get_arr(df, ids[3], 'time') * 3.17098e-8\n",
    "t_origin = x1[0]\n",
    "x1 -= t_origin\n",
    "x2 -= t_origin\n",
    "x3 -= t_origin\n",
    "x4 -= t_origin\n",
    "x = [x1,x2,x3,x4]\n",
    "y1 = get_arr(df, ids[0], var)\n",
    "y2 = get_arr(df, ids[1], var)\n",
    "y3 = get_arr(df, ids[2], var)\n",
    "y4 = get_arr(df, ids[3], var)\n",
    "y = [y1,y2,y3,y4]\n",
    "\n",
    "for i in range(4):\n",
    "    t,v = imakesmooth(x[i],y[i],40,False)\n",
    "    ax.semilogy(t, v, color=defcolcycle[0], label=str(ids[i].item()), lw=1.2, linestyle='dashed')\n",
    "\n",
    "\n",
    "t_origin = 3.17098e-8 * np.array(df_bg.loc[int(ids_bg[0])]['time'])[0]\n",
    "for i in range(len(ids_bg)-2):\n",
    "    print(i)\n",
    "    time = 3.17098e-8 * np.array(df_bg.loc[int(ids_bg[i])]['time']) - t_origin\n",
    "    val = np.array(df_bg.loc[int(ids_bg[i])][var])\n",
    "    t,m = imakesmooth(time,val,40,False)\n",
    "    ax.semilogy(t, m, color=defcolcycle[i], label=str(ids_bg[i].item()), lw=2)\n",
    "\n",
    "ax.set_xlabel(r'$t$ (yr)',fontsize = 24)\n",
    "ax.set_ylabel(label,fontsize = 24)\n",
    "ax.set_ylim(bottom=0.06)\n",
    "ax.set_xlim(-250, 5000)\n",
    "#ax.set_xticks(np.arange(0, 251, 50))\n",
    "ax.tick_params(axis='x', which='both', top=True, labeltop=False, direction='in', length=6)\n",
    "ax.tick_params(axis='y', which='both', right=True, labelright=False, direction='in', length=6)\n",
    "ax.tick_params(axis='x', length=6)\n",
    "ax.tick_params(axis='y', length=6)\n",
    "ax.tick_params(axis='x', which='minor', length=3, width=0.8)\n",
    "ax.tick_params(axis='y', which='minor', length=3, width=0.8)\n",
    "ax.axvspan(-50, 250, facecolor=\"#cccccc\", alpha=0.6)\n",
    "# Optional: add custom legend if needed\n",
    "# ax.legend([regular, dashed], [...], loc='upper right')\n",
    "\n",
    "# === RIGHT subplot: Second image ===\n",
    "ax = axes[1]\n",
    "x1 = get_arr(df, ids[0], 'time') * 3.17098e-8\n",
    "x2 = get_arr(df, ids[1], 'time') * 3.17098e-8\n",
    "x3 = get_arr(df, ids[2], 'time') * 3.17098e-8\n",
    "x4 = get_arr(df, ids[3], 'time') * 3.17098e-8\n",
    "t_origin = x1[0]\n",
    "x1 -= t_origin\n",
    "x2 -= t_origin\n",
    "x3 -= t_origin\n",
    "x4 -= t_origin\n",
    "x = [x1,x2,x3,x4]\n",
    "y1 = get_arr(df, ids[0], var)\n",
    "y2 = get_arr(df, ids[1], var)\n",
    "y3 = get_arr(df, ids[2], var)\n",
    "y4 = get_arr(df, ids[3], var)\n",
    "y = [y1,y2,y3,y4]\n",
    "\n",
    "for i in range(4):\n",
    "    t,v = imakesmooth(x[i],y[i],50,False)\n",
    "    ax.semilogy(t, v, color=defcolcycle[0], label=str(ids[i].item()), lw=1.2, linestyle='dashed')\n",
    "\n",
    "t_origin = 3.17098e-8 * np.array(df_bg.loc[int(ids_bg[0])]['time'])[0]\n",
    "for i in range(len(ids_bg)-2):\n",
    "    t = 3.17098e-8 * np.array(df_bg.loc[int(ids_bg[i])]['time']) - t_origin\n",
    "    m = np.array(df_bg.loc[int(ids_bg[i])][var])\n",
    "    t,m = imakesmooth(t,m,50,False)\n",
    "    ax.semilogy(t, m, color=defcolcycle[i], label=str(ids_bg[i].item()), lw=2)\n",
    "\n",
    "ax.set_xlabel(r'$t$ (yr)',fontsize = 24)\n",
    "ax.set_xlim(-10, 200)\n",
    "ax.set_ylim(bottom=0.007)\n",
    "ax.set_xticks(np.arange(0, 201, 50))\n",
    "\n",
    "ax.tick_params(axis='x', which='both', top=True, labeltop=False, direction='in', length=6)\n",
    "ax.tick_params(axis='y', which='both', right=True, labelright=False, direction='in', length=6)\n",
    "ax.tick_params(axis='x', which='minor', length=3, width=0.8)\n",
    "ax.tick_params(axis='y', which='minor', length=3, width=0.8)\n",
    "# ax.axvspan(-50, 250, facecolor=\"#cccccc\", alpha=0.8)  # commented out per original\n",
    "ax.legend(\n",
    "    [Line2D([0], [0], color='black', lw=0.9), Line2D([0], [0], color='black', lw=0.9, linestyle='dashed')],\n",
    "    [r'fUV background', r'No background'],\n",
    "    loc='lower right',\n",
    "    fontsize=19\n",
    ")\n",
    "\n",
    "axes[0].xaxis.set_minor_locator(MultipleLocator(250))  # Left: every 250 yr\n",
    "axes[1].xaxis.set_minor_locator(MultipleLocator(10))\n",
    "\n",
    "plt.tight_layout()\n",
    "#plt.savefig('combined_masses_bg.pdf', bbox_inches='tight')\n",
    "plt.savefig('combined_{var}_bg.pdf', bbox_inches='tight')\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "chatgpt's version"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 104,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAABbMAAASaCAYAAABnr/FcAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjkuMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8hTgPZAAAACXBIWXMAAA9hAAAPYQGoP6dpAAEAAElEQVR4nOzdd3wcd50//tds70W9y5bce+QoPSSOpYRcGlzshHAcHOezDZgajjjhjm/ggG/iELgDzl+wTeD4cXAkNgdJgJDYTm/ELXbcbcmWrN62952Z3x+zu5KsbkvalfR6Ph567O7M7M5nVytp9qX3vD+CLMsyiIiIiIiIiIiIiIgymCrdAyAiIiIiIiIiIiIiGgnDbCIiIiIiIiIiIiLKeAyziYiIiIiIiIiIiCjjMcwmIiIiIiIiIiIioozHMJuIiIiIiIiIiIiIMh7DbCIiIiIiIiIiIiLKeAyziYiIiIiIiIiIiCjjMcwmIiIiIiIiIiIioozHMJuIiIiIiIiIiIiIMh7DbCIiIiIiIiIiIiLKeAyziYiIiIiIiIiIiCjjMcwmIiIiIiIiIiIioozHMJuIiIiIiIiIiIiIMh7DbCIiIiIiIiIiIiLKeAyziYiIiIiIiIiIiCjjMcwmIiIiIiIiIiIioozHMJuIiIiIiIiIiIiIMh7DbCIiIiIiIiIiIiLKeAyziYiIiIiIiIiIiCjjMcwmIiKiKcntdmPt2rVYuXIlBEGAIAhYu3YtNm/e3G+7Xbt2pbZxOp2ora1FfX09tm/fjrVr16buW1lZiY0bNw66r127dqGysjK13cX7uNiePXuwcuVKOJ1OrF27dlyf92ike/+ZjK/N9JD8+a+trU39DNfX1w/YLvn9vvjnf7yk+/2U7v1nMr42RERE05Mgy7Kc7kEQERERXSq32w2n04mKigrU1dUNud3GjRtRW1uLNWvWDFi+fft27Ny5c8C6vurr61FbWzvsPi62cuVKVFRUYOfOnaO+z3hK9/4zGV+b6aO2thZ79uxBVVUVDhw4MOg2mzdvRnV19bA/45cj3e+ndO8/k/G1ISIiml5YmU1ERERTmsPh6Hc5lJUrV6KqqmrA8mSV9bZt24a9f319PbZs2TKmsWVlZY1p+/GW7v1nMr4200dVVRUeeughHDx4ENu3bx90m+rq6kF//sdLut9P6d5/JuNrQ0RENL0wzCYiIqIZraKiAlVVVdizZw/cbveQ241UuU1E6bNlyxZUVFRg48aN49pGhIiIiIgyC8NsIiIimvGSvbKHqup0u90jVn5PZwwHaSpItpEYqvc9jYw/60RERJTpNOkeABEREVG6bdiwARs3bsS2bdvw0EMPDVi/ffv2ywrIDh48iD179gAAuru7gUQl6cXq6+uxbds2ZGdnD7td33EdOHAgFbTX1taipqZm2HGsXr0abrcbFRUV2Lx5MzZs2JDad7KvcF1dHSorK+FwOJCVlYWnn34a999/PxwOBzZv3oz6+nps2LAB999/P/bs2YPdu3dj48aN/SrXn3jiidT17u5uVFZWpvaVHMv69etRX1+PioqKVK/j0SyvqanBjh07sH37djgcDuzevRsVFRVDvlZPPPFEv+dUUVEx5GtEU1ey3cgTTzyB7du393u/DWek9+pY8GedP+tEREQ0sRhmExERTWFXXnkl2tra0j2MMSsoKMD+/fvTPYx+NmzYgO3bt2PPnj0DQqJ9+/YNGnKPxp49e3D//ff3u//27duxcuXKAZPVbdmypV/v7s2bNw+6HQCsXbsWWVlZA7YHMGTIVVVVlWrF0DdscrvdWLlyJXbu3Jm6b21tLSoqKrBt2zZUVFSgoqICDocDBw4cQGVlJdxuN/bs2YOHHnoI27Ztw9NPP50KuFauXIlHHnmkX+C1efNmrF27NlU9m5ysb+XKlQPGeODAAdTW1qKnp2fQ5W63G9u3b0+9phs2bIDT6UR2dvaA79PKlStRU1PT73Xas2cP9u/fP2wYOFX84Ac/wA9+8IMRt6uqqsJzzz3Xb9ndd9+NgwcPjnjfBx98EA8++GDqts/nw8KFC0c1vmeffXbA93gibdmyBbt27cLGjRtx3333jaqX/kjv1dHiz/rgrx9/1omIiGhcyURERDRlFRcXywCm3FdxcfG4vg4A5KqqqmG32bZtm1xXVzfk+gMHDsgA5DVr1vRbvnv3bnnnzp2XNK6ampohx1VRUSE/9NBD/fYDQN69e3dqmcvlkgEM2P+2bdtkALLL5RrwmH3HX1NT0+/2li1b5AMHDgwYy5YtW+SLDwuH2kfycR0OR2pd3202bNgg19TUDPqcHQ7HgOeyZs2aQV+j4ZYDGPC9HOy1fuihh2SHwzHoWKqqqgZ8r6eiRx99dFQ/c9dcc82A+15zzTWjuu+jjz7a734ej2fUP+tvv/32hL8GfX+O5D4/y33fhzt37hzwnhnre3U4/Fnvjz/rRERENFFYmU1ERDSFFRQUpHsIlyQTx11VVYWqqirs2rWrX4/snTt39qv0G6usrKxBl9fU1GD79u2p0+UrKipQU1PT77T45Bgu7mO7efNmrFmzZkDVaVVVFe6///5B97dx40Zs3LgRVVVVA9bV1dUNOB0/ebu+vn7Q+ySrN/uOE4lK1KFer5qamtTYk7Kysgbt0zvc8sHaB1RUVPSr7kyO5b777ht0LEN9X6Yam82G4uLiEbfLzc0ddNlo7muz2frdFgRhVPcDAJ1ON6rtxtNo242M9b06Ev6s93/O/FknIiKiicAwm4iIaArLtFYdU10yBEqe1j6REz86HA643e7UPioqKrB7924g0Qqgvr4+FfAke+om1yX74F5ssLYIbrcbmzdvxjPPPAMAg4ZPK1euHDD5pdvtBhKh2WAGC4iSLSuGCo+GCq3GajThVH19PdxuNyorKy97f5ns4hYgY3Fx25HRslqtaGpquqT7TpaL241cbLLeq+DP+mXhzzoRERFdTJXuARARERFdroqKilQgM5QDBw6MGIwkKziTIdDlTvw4Vrt27UJtbS0ee+wxABi0IjNZkZidnT2qx6yvr8cjjzySmkQtOTldX8newn3XPf3008P2CR8s5L+4WnKiTNQ/GGh6SQa+a9euHbBust6rQ+HP+ujwZ52IiIguxspsIiIimvKSp/EPp6enZ1TBSHIiyIMHD17WxI8jSVZpJse0fft2bN68GQcOHBi0EjMpua6urm5U+6mpqYHD4cCaNWuwZs0abNy4ccB9HQ4H7rvvPuzcuTNVMVpdXT3m537llVcCg7RKSOrp6Rn2uV287eUY6+tE009VVVXq5xkXVSqP53t1JPxZHx5/1omIiGgsWJlNREREU97mzZsBAE888cSg63ft2jVkf9mLJSux165di9ra2sse21BBzTPPPINHHnkkdXvz5s247777BgRAfSvOk89vzZo1g1ZdIhGUDWXHjh3o6elJvV5Je/bsQW1tLbZt24YtW7Zgy5YtlxTiJ4O0p59+etD1u3btGrBvXPQckw4ePDhitf1IHnrooSFfp56enst+fMp827ZtQ0VFxYD3waW+V4fDn/Ve/FknIiKiicIwm4iIiKa8iooK7Ny5E4899tiAQGPXrl3Yt2/fqCdyq6qqQkVFBerr64ecOG6sY7t4TJs3b8aVV17ZL0QarMfsrl27UFNTMyCI2bFjR+px+jp48OCAVip9AzaHw4FHHnkETzzxRKrnbXKMydfu4MGD/Xr4DmWocGjHjh1wu90DgraNGzeipqZmwGu6du3aQZ/3YJO8YZhgarDlW7ZsgcPhwK5du/ot3759O+rr69PeaoIuX319fb/38mCGmqRwrO/VkfBnXcGfdSIiIppIgizLcroHQURERDQekhOg9fT0pIKelStXjjmUSgbgW7ZsuazxbN68GVu2bMGePXuwe/duZGdno66ubtAxud1urF+/Hm63O1URngzgN27ciKqqKjzyyCP9WqVs3rw5NfFZcmK5mpoaHDx4EI899hh27doFh8OBmpoabNmyBVlZWVi5ciXq6+tTy5N9hWtrawetbFyzZg127NgBh8PR73GT64ZqUZAM34Z7zklPPPEE9u3bh+rqaiDxD4WdO3fimWeeQUVFBR555BFUVVVh8+bN2LNnD9xud6qNQkVFRb/lNTU12LhxY79/XmzevDnVd7i7uxv3338/Nm/ejP3796OiogI7duwYcvI7ykxutxtr167F/v374Xa7UVVVhY0bNw75Htu4cSM2b948aOuLsbxXh8Kfdf6sExER0eRgmE1EREQ0w23cuBGVlZX9giq32439+/engqoDBw6kcYRENB74s05ERERTHcNsIiIiohlsz549qcnoBuN2u+F0OuFyuUY1gSYRZSb+rBMREdF0wJ7ZRERERDSkZKjFcItoeuPPOhEREU0FDLOJiIiIZrCamhpkZWXhiSeeGHT92rVrL7t3OBGlH3/WiYiIaDpgmxEiIiIiwq5du7B7925UVlamltXV1WHt2rWoqalJ69iIaPzwZ52IiIimMobZRERERERERERERJTx2GaEiIiIiIiIiIiIiDIew2wiIiIiIiIiIiIiyngMs4mIiIiIiIiIiIgo4zHMJiIiIiIiIiIiIqKMxzCbiIiIiIiIiIiIiDIew2wiIiIiIiIiIiIiyngMs4mIiIiIiIiIiIgo4zHMJiIiIiIiIiIiIqKMxzCbiIiIiIiIiIiIiDIew2wiIiIiIiIiIiIiyngMs4mIiIiIiIiIiIgo4zHMJiIiIiIiIiIiIqKMxzCbiIiIiIiIiIiIiDIew2wiIiIiIiIiIiIiyngMs4mIiIiIiIiIiIgo4zHMJiIiIiIiIiIiIqKMxzCbiIiIiIiIiIiIiDIew2wiIiIiIiIiIiIiyngMs4mIiIiIiIiIiIgo4zHMJiIiIiIiIiIiIqKMxzCbiIiIiIiIiIiIiDIew2wiIiIiIiIiIiIiyngMs4mIiIiIiIiIiIgo4zHMJiIiIiIiIiIiIqKMxzCbiIiIiIiIiIiIiDIew2wiIiIiIiIiIiIiyngMs4mIiIiIiIiIiIgo4zHMJiIiIiIiIiIiIqKMxzCbiIiIiIiIiIiIiDIew2wiIiIiIiIiIiIiyngMs4mIiIiIiIiIiIgo4zHMJiIiIiIiIiIiIqKMxzCbiIiIiIiIiIiIiDIew2wiIiIiIiIiIiIiyniadA+ABpIkCS0tLbBarRAEId3DISIiogwgyzJ8Ph+KioqgUk1ePQKPS4iIiIiIaDDp+IzCMDsDtbS0oLS0NN3DICIiogxUV1eHioqKSdsfj0uIiIiIiGg4k/kZhWF2BrJarQCACxcuwGazjctjut3ufrd9Ph+WLFmCo0ePpvY3EWpra7Fv374Je3wAqK6untB9TPTje71elJaWjuv3ezAT/TwmYx/8XmTG40/GPvi9yJx98HuROftobm7GokWLoNVqJ2wfg0keJ0z0McNYTNZxzFitXr0ae/fuTfcw+hmvMY3naz6dX6fxkqnvcWTga4VxGtN4v+bT9XUaT5n6Ps+01wn8XT5qmTamTH2PIwNfK/B3+ahl2phaW1txzTXXTOpnFIbZGSh5Cq/NZhu34ECSpEGXW63WCQ0n1Gr1hD7+ZOxjMp4Dxvn7PRh+L0Zvqn8vpsP3Oonfi8zYB/i9yIh9eL1eoM9xwmRJ7m+ijxkuRaaNabJ+HsdivMc0Hq/5THidxkumvceRoa/VeI5pvF7z6f46jadMe59n4uvE3+Wjk4ljQga+x5GhrxV/l49Opo3J5/MBk/wZhRNAEhEREREREREREVHGY5hNRERERERERERERBmPYTYRERERERERERERZTyG2URERERERERERESU8RhmExEREREREREREVHGY5g9Q+n1emzevBl6vX5C97Np06YJffzJ2MdEP75er8ejjz7K70UGPP50+V5Mh+81vxeZsw9+LzJnH8nvwUR/L6aCyTqOGat169alewgDjNeYxvM1n86v03jJ1Pc4MvC1wjiNabxf8+n6Oo2nTH2fZ9rrBP4uH7VMG1OmvseRga8V+Lt81DJtTOn4jCLIsixP2t5oVLxeL+x2OzweD2w227g8ptvtHpfHGSuHw5GW/RIREU03E3F8MJb9NjQ0TOp+iYiIiIgos3m9XpSXl0/qZxRWZhMRERERERERERFRxmOYTUREREREREREREQZT5PuAdDQqquroVarB123adOmSen/SURERJNn69at2Lp166DrRFGc9PH0tXr16iGPS9atW4f169dP+piIiIiIiGhi7dixA0899dSg69LxGYU9szMQe2YTERHRxdgzm4iIiIiIMgl7ZhMRERERERERERERDYJhNhERERERERERERFlPIbZRERERERERERERJTxGGYTERERERERERERUcZjmE1EREREREREREREGY9hNhERERERERERERFlPIbZRERERERERERERJTxGGYTERERERERERERUcZjmE1EREREREREREREGY9hNhERERERERERERFlPIbZRERERERERERERJTxGGYTERERERERERERUcZjmE1EREREREREREREGY9hNhERERERERERERFlPE26B0BDq66uhlqtHnTdpk2bsGnTpkkfExEREU2crVu3YuvWrYOuE0Vx0sfT1+rVq4c8Llm3bh3Wr18/6WMiIiIiIqKJtWPHDjz11FODrkvHZxRBlmV50vdKw/J6vbDb7fB4PLDZbOPymG63e1weZ6wcDkda9ktERDTdTMTxwVj229DQMKn7JSIiIiKizOb1elFeXj6pn1HYZoSIiIiIiIiIiIiIMh7DbCIiIiIiIiIiIiLKeAyziYiIiIiIiIiIiCjjMcwmIiIiIiIiIiIioozHMJuIiIiIiIiIiIiIMh7DbCIiIiIiIiIiIiLKeAyziYiIiIiIiIiIiCjjMcwmIiIiIiIiIiIioozHMJuIiIiIiIiIiIiIMh7DbCIiIiIiIiIiIiLKeAyziYiIiIiIiIiIiCjjMcwmIiIiIiIiIiIioozHMJuIiIiIiIiIiIiIMh7DbCIiIiIiIiIiIiLKeAyziYiIiIiIiIiIiCjjMcwmIiIiIiIiIiIioozHMJuIiIiIiIiIiIiIMh7DbCIiIiIiIiIiIiLKeAyziYiIiIiIiIiIiCjjMcwmIiIiIiIiIiIiooynSfcAaGjV1dVQq9WDrtu0aRM2bdo06WMiIiKiibN161Zs3bp10HWiKE76ePpavXr1kMcl69atw/r16yd9TERERERENLF27NiBp556atB16fiMIsiyLE/6XmlYXq8XdrsdHo8HNpttXB7T7XaPy+OMlcPhSMt+iYiIppuJOD4Yy34bGhomdb9ERERERJTZvF4vysvLJ/UzCtuMEBEREREREREREVHGY5hNRERERERERERERBmPYTYRERERERERERERZTyG2URERERERERERESU8RhmExEREREREREREVHG06R7ADR1bX29ASpBQEWOEbctzE33cIiIiIiIiIiIaAbpCcZQ1xnA2c4gznYF8amri1HmNKZ7WDSBGGbTJZFlGb890ApfREShTc8wm4iIiIiIiIiIJkQgEkddVwhnu5Tguq4ziDOdQfQEY/22qy6zM8ye5hhm0yVxBWPwRUQAQHkWf0kQEREREREREdHlicYlnO8J4UxnAHWdwVTFdYsnMqr7n+0KTvgYKb0YZtMlOdcdSl2fnc0wm4iIiIiIiIiIhibLMjzhOLr8UXT6Y+jyR9EViKLLH0W7L4r6riAaekIQ5dE9XpZJi7m5JlTmmjAn14Q5OWZU5jCjmu4YZtMl6fufLlZmExERERERERHNTHFJRk8giq5ALBFURxNBdd/AOoauQBSx0SbVfZh1aiWwzjFhbiK4rswxIcusm5DnQ5mNYTZdkvfOe1LXlxRZ0joWIiIiIiIiIiIaXzFRSoXQyYA6ddknuHYFY5DGnlEPoFULqMhOVFknAuu5uWYU2HQQBGE8nhJNAwyzaczikoy/NrgBAHaDBgvzGWYTEREREREREU0VoZiIFk8Eze4wWjwRdFwUVnf5o3CF4uO2P6dJi1yzFjkWHbLNOuRalOs5Fh1yzTrkWLQotBugUTG0puExzKYxO9Hmhz8x+ePVs+xQ8xcNEREREREREVHGiIkSWr0RNLsjaPYogXWLO4xmTxjN7gh6grHL3odaALItOuT0DafNOuRalHA6GVRnmbXQqlXj8ryIGGbTmB1u9qWuV5fb0zoWIiIiIiIiIqKZxh+Jo9MfRYdPmTyxORFUt7gjaPGG0eGLXnLrD61aSIXSFwfTOZbkci0cJi1UbP9Bk4xhNo3ZsdbeMHtJoTWtYyEiIiIiIiIimi6Sfao7/BF0+qLoSLT+6PApX53+KDr8EQSj0iXvI9eiQ7FDj2K7AcV2PYrsBuTb9Mi1aJFr0cFm0LBHNWUshtk0JrIs4+AFLwDAoFFhTq4p3UMiIiIiIiIiIspYMVFCTzAGVyCGnlAMrmAMrmAcrmAMPcEYuv1KaN3hUyZTvNy5FB1GDYrsht7AOnVpQIFND72GLT9o6mKYTWNyvieEdl8UALCixMaeR0REREREREQ0o4RiItzBONypYFoJpV3B3qC6J6SE165QLDXv2HgwalXIs+qQZ9Ej16pDXqLtRzKwLrLrYdYz7qPpi+9uGpO9p7pT16+b7UjrWIiIiIiIiIiILkdckuEJKQF0Mpx2h2JwB+NwpW7H4U5cuoIxhOOX3uJjKGoByLHokGdVwum+YXVqmVUHs07NFiA0ozHMpjF56WRvmL16fnZax0JEREREREREhERbVF9EhDeshNKeUDzxpYTQ/ZaHlXXuca6avphVr4bTpEWWWQunUQunSfnKMvVed5o0yDbrkGXSQq1iSE00EobZNGp1XUGc7ggAABYXWlDsMKR7SEREREREREQ0DUXjUm8Ljz59pvu384ilAmtvOA7xcptND0MtAA6TFg6jFg6jJhVG242a/uG0UQmvHUYNW7MSTQCG2TRqLxzvTF2/Y3FuWsdCRERERERERFNHsnK60x9Flz+KrkAU3f5YqpXHxWF1IDpxFdMCAJtBA7tR0y+cVsJqTaqK2mFS1jtNWlj0aqjY3oMo7Rhm06i9fFppMSIAuHVBTrqHQ0RERERERERpFhMl9ARjSkDtj6ErkAyrY6nQussfQ3cgiugElE6bdepEKK2BzaCE0TajBg6DBnajUjmdDK1tBmU7q0HDYJpoimKYTaPS6omgvisEAFhabEWORZfuIRERERERERHRBApFRbT7Imj3RZUvb6Tf7U5/FO5gDOMZUdsMGjhNmlTLjsF6Tvddr9OwlQfRTMIwexLs2bMHu3fvhtvtRn19PdauXYsNGzake1hj8tfz7tT162c7AADeqBcmjQkaFd9GRERERERERFNJIBLvDal9kURQrdzu8EXQ5o3AN06TIzqNGuRYdMg265Bj0SLHrEvc7j8ZIvtME9FImEJOsD179uDgwYPYsmULAMDtdmPlypU4cOAAtm3blu7hjdqBC97U9avKlTD7x0d/jIOdB3Fvxb346OyPwqgxpnGERERERERERNRXKCqi0RVGoyuERlcYDT0h5XpPGD3B2GU9tkYlINfSP5zOMWuRbdEh16xDtkWLXLMOWWYtA2oak7gURzAehD/mRyAegD/mV67HAvDH+18GYgH4Yj4E4sr1Ty/4NFYXr073U6AJxDB7gm3btg07d+5M3XY4HNi8eTM2btyIzZs3o6KiIq3jG60PWnwAAK1awOJCC7pCXdjTtAdxOY5fnfkVPjL7I+keIhEREREREdGME41LaHIng2oluE5e7/BFL+kxtWoB+VY98q065NsSlxfddpq07DtNQ4pJMfiiPvhiypc36k1d77u877pkYB0SQ5e8365w17g+D8o8DLMn2K5du7B58+ZUZTYAXHnllUCiansqtBsJxUQ0upRfJHNyTNBpVHju7HOIy3EAwD2z7oFJY0rzKImIiIiIiIimr1BMRF1XEGc6gjjTGcC5biW0bvNGII2xaXWuRYsypxGFNj3yEuF0QSKszrPp4TRqIDCoJgCiLMIX9cET9cAT9cAb9SqXMW+/Zd6oF96YF/6oH76Y77IC6Utl0pggy+M/yShlFobZE2zNmjWorKxM9zAuS31XMPWHcW6eGZIs4YXGFwAAKqjw0dkfTe8AiYiIiIiIiKYJSZbR7A7jTGcQZzoCONMZxOmOAC64wmOaaNFp1KA0y4hypxFlWQaUOY0oT1yadOoJfAaU6ULxEDrDnegKdSmX4S70RHpSQXXf0Nof80Me1yk+B2dQG2DRWmDWmGHRWpTrWjMsmv6XZq0ZVq01tV1ynUlrglrg+3omYJjdx8aNG7F27VrU1NQMu53b7cZjjz0GAMjOzkZdXR1qa2uxZs2aAdv2bTGStH//fgAYcT+Z4nxP73/TKnNMOOE6gbZQGwDgyrwrkW/MT+PoiIiIiIiIiKYmbzieCqzPdAZSVdehmDSq+1v0apQlwur+obURNgMjn5lGkiW4Ii50hbvQGepMBdWdocRlIsD2x/0Tsn+dSger1gqrzgqr1gqbzqbcTn7p+l+3aW2p61qVdkLGRNPPjP/NVl9fjz179mDbtm04ePAg1q5dO+z2yQkcd+7ciaqqqtTyjRs3Yt++ff3aiQxly5Yt2LJly5Tpl93QE05dL88yYH/n/tTtVUWr0jQqIiIiIiIioqlBlmW0eaM40e7HyTY/TrQHcKYzgDbv6Hpa6zUqVOaYMDfXhLl5ZszLNaEy14Qsk5btQGYQWZbRE+lBc6AZLYEWtARblOvBFnSEOtAd7oYoi+OyL4vGArveDpvWBrvODptOubz4et/berV+XPZNNJwZHWZv374du3fvRm1tLbZs2YLa2toR77N27VqsWbOmX5CNxESPTqcTtbW1w1ZcJyu/H3rooXF5DpOhsU9ldnmWEc+dOpy6XZVTNcS9iIiIiIiIiGYeWZbR7IngRCK0PtGmBNiuUHxU9y+261OB9ZzEZanTCLWKofVMEJNiaAu2oSXQG1T3Da/DYngUjzI4nUqHXGMucgw5yDUolzlG5Xq2ITsVTlu1VmhUMzoypAw2o9+ZGzZsSE3AePDgwRG371vFPZj77rsPW7ZsGTLM3r59O7Kysoa8f6ZqdCm/KAUARTY9TntOAwCcOjsK9TlpHh0RERERERFRekiyjAuucL/g+kSbH77IyNWxFr0ac3PNmJtnwrzE5ZwcE8z6GR3VzAjheBjNwWY0+ZvQFGhCc6A5FVh3hDogYXRtZvpy6Bz9g+pESN33ulVrZSU/TXn8DTkGyRB6qPYglZWV2L59O9xuNxwOR791u3btgtvt7hdkD7ZdJmp2K2F2gU0Pd6wLnqgHALAwJsH+i+sRWfoJRKrWATpLmkdKRERERERENDEkWUZDTwjH2/w40ZaouG4PIBAdObh2GjVYWGBRvvLNWFhgQZFdz2BxGgvFQ2gONKMp0NQvtG4KNKEr3DXmx9MIGhSaClFsLkaRuUi5NCmXhaZCGDSGCXkeaSHLQDwEIeKFEPYolxEvhEjf695Bl4ev/WfEFtyT7mdAE4hh9hgcPHhw2PA5GXLv37+/X3X2wYMH0dPT06+1iNvtxp49ewadNDKTeMNxeMLKqVAlDgPOeM6k1i10t0AVcEF/+L8QuXJjGkdJRERERERENH4GC65PtPsRjI5cMZtr0WJBfm9wvajAgjyrjsH1NBOX4uiOdKM73I32YHu/sLrJ34TuSPeYH9OqtaYC6osD6xxjDtSCekKey7iSZUCMJMJlH4SoL3F50e2ID4j6lO2iPghRf/+AWhpdW56LqYId4/6UKLMwzB6D+vp6ZGVlDbk+GXTX19f3u89jjz2G+++/H7t27Uot3717NzZuzPwAOFmVDQAlDn3/MDusrIsueQCYTv8BJCIiIiIiohlDkmU09oRwPBFaHx9DxXW+Vdev2nphgQW5Ft2kjJsmRjKk7gp1oTvcrVwPK9f7Xrqj7kt6fIfOgRJLCUrMJSg2F/e7tOqs4/58LossA1E/VKEeCKFuCCEXVKFuCKGe1JcqsVwI9fQG1VJs8ocqqCHrbYkmuTSdMcweg56eniFbjABIBd1ud+8vtJUrV8LtdvcLspNG6p3t9XqHXKfX66HXT/wssU19wuxihwGHu3snf1wUjUJWaRBZ9okJHwcREdFMEIlEEIlEBl033HHBZPD5fEOum6zjEiIiosslyzIaXWEcb/PjeOvYgusCmw6LEoH1okSAnWVmcJ2pZFlGMB6EP+aHL+aDL+aDP+ZP3e573RVxpYLqSw2p+8rSZ6HYXIxiczFKzaUotvSG1hZtBrRolSUIgU6ovBeg8jZD5WuGKtAOIdgDIdwDVTARXoddEMTo5AxJUEHWWSHrbb1fBnv/23obZP3Fy5Tb0JoAnv0wIYb7jDLcZ4SJwjB7DPqG1MPp7u49lcTlcl3y/kpLS4dc9+ijj+Kb3/zmJT/2aPUNs7OsMRw5fwQAUByLoyQuIl5RC9laNOHjICIimgkee+wxfOtb30r3MAa1ZMmSIddt3rwZDz/88KSOh4iIaDS84TiOtvjwQYsPR1r8ONriS7XSHE6BTYeF+RYsKrSkAuwsk3ZSxjxTxaU4wmIY4XgYITGEsBhGKB5CRIwot+NhZVniet9lg4XU/pj/kiZSHIlG0CDbkI1sQzZyDDnI1mcjx5iDEnNvtbVZax73/Y6JGIPK3waVtwmCrzkRWDdB5W1Srvtbxz2klhLhMnQ2yHqr8qXre2m76Hb/ZdCaGUZnqH//93/Hli1b0j2MFIbZGezChQuw2WyDrpus6qcWT+9/Xo4Gn0cscarIqmAQAoDY7NWTMg4iIqKZ4JFHHsGDDz446Dqv1zvsP7on2tGjR2G1Dn7qK6uyiYgoE8QlGWc7Azja4seRRIB9rjs04v3yrUrFdW/VNSuuB9M3bA6KQYTioQHhc0SM9AugI2IktU1qfXJ5n3A6IkZSeUO6JEPqHENOv6A626CE1dl6ZZlNZ4NKUKV1rIBSXa1yN0DddQLqrpNQeRqVCmtvEwR/GwT50oN8WaWFbHRCNmZDMmZBTnxJxuzUcuV2cp0TUDFinK6+8pWv4HOf+9yg63w+37BFLxOB77QxcDgco6rOzs7OHpf92Wy2IcPsyZIMs1X6Fuxt/18AgBYCPu5VTiOIF1aldXxERETTSSa367BarWk/LiEiIuqr0x/FB80+fNDqw5FmH461+RGODR/gOU1aLC20YEmRNRFgT+/gWpRFBGPBARXLvpgP/rhyPRgPpgLpUDyk3E5URYfiodTyqDQ57SYuh1pQw6K1wKq1wqK1pL763rZqrQNu23X2zAmpBxPxQd11Euqu41B3nkwF2EJ85H/WXEzWWSDZSiBZiyHZihOXpZAsBZBNSngNnZVV0pSSaZ9RGGaPwXCTPyLRUxt9JoKcDlo9SpsRY/6LkBL/1VsfVqM0LkJW6yBlzUnzCImIiIiIiGi6C8VEnGjz42iLHx+0+nC0xY9W7+A9XJM0KgEL8s1YWmTF0iIrlhVbUWzXQ5hiIZ0sywiJIXiiHnijXniintSXN+odtL1G8isQD0CGnO6nMIBWpYVerYdBbej90hhgVBv7X++7LLHcoDbAqOldZtQYYdaaYdVaYVQbp9z3t59+1dYnoO48CVXXcai9TaN+CMmYNTCothVDthZDspUorUCm8mtEMx7D7DGoqKjA/v37h1yfrNoebpLIqUSWZbR4IxC03VCZTwEACowFWNeoTAIp2csAlTrNoyQiIiIiIqLpRJRk1HcFU6H10VY/6joDEEfIZAtteiwrtibCawsW5Fug12RepW04HoYr6oIr4oI74lYC6pgHnogH3phXWRZLhNaJZelowWFUG2HUGFPBsVFj7F120bqLw2a9Wg+j2qgE1olAOhle69V6aGZ6SwpZguBrgbqnDipXHdTdZ5TwuvsUhFhwVA8h2ssg5iyElLMQYu5CiM4KSLYSZSJEomlshv/2GJuqqirs2bNnyPX19fUAgJqamnHZX3V1NdTqwcPiTZs2YdOmTeOyn6G4QnGEYxJ02e+nln2kcBV0x98DAEiO2RO6fyIioplm69at2Lp166DrRFGc9PH0tXr16iGPS9atW4f169dP+piIiGjqk2UZbd5oIrj24VirH8fb/AiN0C7EqFVhcaEFy4qsqcrrHEt62oXEpTi8UW+/gNoVUa67or23eyI9cEfcCIljbw0xFhpBA6vOCovGolz2bbWhSVxPLtdYYNKaBoTUerU+c1tuTCWxENSueqhcdVC56hPh9VmoXfUQ4uFRPYSsNUPMmQ8xZxHEnAVKcJ2zANBZJnz4RACwY8cOPPXUU4OuS8dnFIbZY3D//ffjiSeewMGDB1FVNbBX9L59+8YtyE4+Xjp7U7YkWoxobMdSy27TFaaui87KtIyLiIhouhrun9Verxd2u33Sx5S0d+9e9swmIqLL5g7FcKItgKMtPhxt9eFoqx/dgeGrjlUCMCfXjCWFFiwpsmBJoRUVOSZoVJPXKsEb9eKC/wIa/Y2py6ZAE7rCXfBGvRPSykOn0sGms8Gus6d6Ol983aa1waaz9QusdSrd1G61MdXIMoRgZyqsVvecVaqte+qg8o2+PQgGq7bOWQjJXgrwHwuURuvXrx+ycMXr9aK8vHxSx8MwewyqqqpQU1ODp59+etAwe9euXdi9e3daxjYRWjwRCOoA1IYWAMB8+3wU+9pT68Wc+WkcHREREREREWWqSFzCua4gznQGcaYzgLOdyvVO/8iTCBbZ9UpwXWjFkiILFuZbYNRNfIvLqBhFc6C5N7QO9IbXnqjnsh/fprXBqXf2+0qG04MF1ga1gaF0uskShGAXVP42qHytEPytUPnbofInr7dB5W8bdZU1AMiCGpJjFiRnJcSsSuXSWQExex6gt07o0yGaDhhmJyRbhCT7Xg9l586dWLlyJe6///5+gfbGjRvx0EMPjWtldrpdcIWh0relbi/NXgp145HUbSmbYTYREREREdFMJskyWjwRnO5IBtbKZWNPaMQe1wBgM2gSwbUFS4qsWFxoQbZ54tqFiLKIjlAHmvxNaAo0pYLrRn8j2oPtkDB8e5O+1IIauYbcfuG0Q+9Qruv6L3PoHOwTnUnEGISwC0LYDSHshirQoQTUvt6wWuVvgxBohyDFL2kXss4KMWtO/9A6q1KZf0ydnpY4RNPBjP5NumvXLmzbtg0AUhM7rl+/PrVs7dq12LBhQ7/7OBwOHDhwAJs3b4bD4UB2djbq6upQW1uLNWvWpOFZTJzz3SGo9K2p2xXW2dA0/wpI/lJmZTYREREREdGMIMkyOn1RNPSEcDZRcX02EVyP1N86yW7QYE6uCfPyzKl2IWXO8a8+lmUZneHO3sA6cCF1vSXQgqg0cnV4XzmGHJRZylBqKVW+zKUos5ShwFTAgDrdJBFC1A8h4oEQciUCaheEkBuqsLvf7eR1VdgNIeofl93LOiskSwEka9GA0Fo25QKsrCcadzP6t+6aNWsuKYB2OBypwHs6a3CFoDL0VmbPC4egCnYCAOIlVwP8o01ERERERDRtxCUZrZ4wLrjDuOBSvppcYTS6Q2h2RxCJjy601qoFVGSbMDfXhDl5JszNNWNurgm5lvHr5SzLMlwRVyqo7htYNweaERZH3/YBAIxqI8osZSizlqHUXNovuDZpTeMy5hlPEoF4CEIsCCEWAmJB5Xo8pITLsaASTEcDEGJ+CNEgEEveDiiX0YCyLLntGNp7jHm4xmxIlnzIlkJIlkJI1gLI5gJI1kIlwLYUcBJGojRgGkmDkmQZdZ1BqIuUymwBAhYe3ZVaH513VxpHR0RERERERJciEpfQnAyr3WFccIVS11s9EcSlsU1kWGzXY26uORFaK8F1WZZxXCZnjIpRtAXb0BJsQUugZcBlSAyN6fF0Kh2KzEUoMZegxFLSL7TO1mezP3VfkgikAmRf4tKvhMwRf2/IHPVDiAWAWDKkTgTV8eDA0FqMpPUpyYIKssEB2eBULo1OSMnrppxEQF0I2VoIyZwHaAxpHS8RDY5hdgarrq6GWj34JBebNm3Cpk2bJmzfTe4wAtEoLHplwsdSnRO2c+8Bidl1Y3P/ZsL2TURENFNt3boVW7duHXSdKIqTPp6+Vq9ePeRxybp164ac4ZyIiNLDHYrhXFcI53qCONcVQn13COe6g2j1RDC2uFqptC51GFDqNKDEYcDsHBPm5ZpRmWOEWX/psYIsy3BH3YMG1S2BFnSGOyGPcbRqQY0iUxFKLCUoMZeg1FKaCq/zjHlQCxM/kWRGkGUlRA73bbfhSfWITvaLVoU9QNTbW/0c8SmXsWC6n8GgZLUOstYMWWcGEpey1gLZYB8YUPcJrWWDE7LeCgiqdD8Foilnx44deOqppwZdl47PKIIsy2P9O0YTzOv1wm63w+PxwGazjctjjjSx5cX2nOzCQy+8AnPFjwAAH47r8L0LZwEA/rt+hnhl7agex+FwXMJoiYiI6GITcXwwlv02NDRM6n6JiGhksiyjzRvFue4g6rtDON8dxLluJbh2BWNjeiyjVoVSpxFlicC61GlAmdOAUqcReVYdVJdYteyP+VPV1W3BNrQGW1O3WwOtY66uBgCNoEGBqQBF5iKUmktTVdYllhLkG/OnZx9rWVJC6EAnVMFOCIEO5TLYBSHkgirsgRBxJ/pGu5Ue0uLYeoOP63AhAFoTZK0JstaoXNcYIWtNieWJ65rEdZ0lFUxDZ1ICap25N7jWWZTtOXEiUUbxer0oLy+f1M8o0/A3PI2Huq4g1Mam1O0lHqVCW8xZiHhFTRpHRkRERERENHPIsgxXMIYWbwStngjO94Rwrk9wPdrJFwHArFOjPMuIsiwDyhwGlDiNqdA6y6S9pDYboXgoFVIng+rk9dZgK3wx35gfEwDsOjuKTEUoMhehyFSEYnNx6nqOMWf6VFhHA4lwuhOqYEefsPqiy2AXBCk+YcOQBRWgtUDWWxIBsqU3YNZZgVSwbE0sU9YjWRmt7RtUmwC1npMfEtGEYJhNg6rrCkJl6BNmR5T/6Ebn38M/SEREREREROMkLsno9EXR6lV6VidD69bEZZs3gvAoJ15MyjFrMTvbhFnZRlRkGzE7x4TZ2UbkXeIEjHEpjpZgCxp8DcqXvwGN/ka0BlvhirjG/HhIVFfnm/IHBNVF5iIUmgph0U7hifVkWWnjEeiAKtCRulQFkhXVvcvGu52HrDEqbTX0DkjJ1hupthv2PusS7Tf0dsh6m9Ifmp/1iWgKYJhNgzrW6ofa2QwAUMnAwqgSZsdmr0rzyIiIiIiIiKYOSZbR4YsqEy26w2jxJMLqRGDd4YtAvITmnyoBKHYYMDurN6xWvkywGS7to344HkajvxENfiW0Pu87jwZ/A5r8TYjLY6sKVkGFPGMeCs2FKDAWoNBciEJjoXLbVIAcw9StrhbCHqh6zkDtqoPga0sE1R19gupOCNLY2rwMRRZUyuSEplzI5tzEZV6f2zlKWG10QNbbOWkhEU17DLNpgO5AFM2eECwFickf43GYZBmSOQ9S9vx0D4+IiIiIiCijiJKMNm8Eja6wElq7wrjgCqPRHUKTK4zopaTVAAxaFYpsehTa9Si06VFoV/pZV2QbUZZlhF5zaZPZBWIB1HnrUmF1suK6LdQ2psfJNeSiwFSAQlNh6it5O8+YN7V7V8syBH8b1D1noeo5C3XiS+U6C1Ww6/IfXmeDZM6FZO4bTuddFFrnQjY4AdXUDP2JiCbCFP7LQhPlZHsAgtYFQaX8531Ooio7Xnw1TzsiIiIiIqIZKSZKaPVGlJC6J6QE124lvG52RxCXxh5YO4waFNr0KOgTWBfZDanrDqPmktqC9BWX4qjz1uGE6wSOu47juOs4Gv2NkDG68WpVWpSaS1FuLUeZpQyzrLNQbi1HqbkUhulQBSzFoXI39IbWrmR4XQchFhj7wxmzlVA68aVcz00tk835kEy5gNY4IU+HiGi6Y5idwaqrq6FWD/4f2E2bNmHTpk0Tst9T7QGodL3/aa6IKadHidnzJmR/REREM104JsIfieP//eyX+PXO3wM6ZfIklbsRKn8nACC05J60jnH16tVDHpesW7cO69evn/QxERFNhFBMREN3CPXdIZzrDqK+S7lsdIXHHFjr1AJKnAaUOZSJFkudhn5htUk3vhW3siyjLdSG467jqfD6tOc0ImJkxPuaNWaUW8tRbinvd1loKpzaFdZJkgiVpxHq7pNQdZ2GuvsU1N2noXKfH1NLEMmUA8k5B2LWHIhZlZBspb1BtSkHUGsn9GkQEU22HTt24Kmnnhp0nSiKkz6eafAXafrat28fbDbbpO/3dGcAKm3vJB7FMaVCW2KYTUREM5wkyQjFRJj1yiFUhy+Msx1+BCMiAtE4/JE4ghERWWYd7l1ZAgDYuf8C9p7oQCAaRygqIhAVEYrGcceyQnzttgUAgE/+/D28d64HQDFw4+dT+/vW3YvxqetmAQCu+Ndn0/Kck/bu3ZuW4xIiooniDcdR3xXEuWRo3R1CfVcQrZ7IKGuWFQatCmUOA0qdvYF1mVO5nWfVQTWBZ7f6Yj6cdJ1MVVyfcJ8YcUJGtaDGXPtczHfMR4W1AmXWMsyyzEK2Ifuyq8AzgixD8LdC3XWqN7DuPgV19xkIowj1AUCGAMlWAilLCa2lZHCdNReywTHhT4GIKJOsX79+yMIVr9eL8vLySR0Pw2waoL4zCKFPmF0UV8JsMWtOGkdFRER0aWRZRjgmwReOwWbUwqBVIyZK2HuiA/5IHP5wDIGoCF84Dn8khq/dtgB2oxYnWr342q7D8Ifj8EdEBKNxBKMirAYNPvjmbQCAvSc68Mj/fjBgnytKHakw+1SbDy8eb4NJq4ZJr4FJp4ZRq4ZB01uNV7MwD/PyLXAYdXCYtHCYdHAYtVhY1Bse7/3qTcj+7qS8ZERE00ayl3WDK4TGnjDqu4M4l6i07gqMvhpXqxYwK8uI8iylV3WZw4CyLCWwzjFrJyUETrYLSQbXyXYhIykyFWGRcxEWORdhoXMh5trnQq/WT/h4J4MQ6oG661QirD4NdddJqLtPQ4j6RnV/Wa2D5JjdG1g7KxOXFWwDQkSUoRhmUz9xScb5nhBUBX3DbBGySgPJPrn/aSEiIpIkGf5oHLIE2E3KabvvX3CjoTsAfyQOXzgOXzgGXziOVfPzsGpBHgDg0794D2c7/fCHlW2Sp4X/7JNXomZRPkRJxmf++8Cg+1x3QwXsRi3UKgHuYAwWvQY5Fj3Meg3MejVsht7Th68sd+Lf7lkMs05Zp2yjgdOkS23z8O0L8C93LBw26NjwocoRXwuN+tIm+SIimu4kWUaHL5rqY93QE0KjS7ne5A4jNobJF806NWZnGzE724SKHCNmZxtRkWNCsd0AtWpyq5Y7Qh045jqmBNc9x3HKc2rEdiFWrRULnQtT4fUCxwI49c5JG/OEiEeg8jZC3VMPlaseKnc91K7E9VDPqB5CFlSQHLMgZs+DlL0AYs48iNnzITlmAdOhhQoR0QzC39rUT2NPCFFRhqlPZXZhPA7JWcneX0RENCxZlhEVJYRjEsIxEaGoiGBUxKJEdXGTK4i367oRjMQRiIoIRJRKZ5tBgwdvnQ8A+PVfG/DLt88nQmqlbQcA3LGsEFs/XgUA2PZaHV442jZg/w6jNhVmywCsei2K7EZYDVrYDBpYDBoUOpSJqvQaFX74sRWwJMJnS/LL0BtEz8u34s3Ntwz7nOfmWzE33zrsNgyhiYgunyzL6ArEUoF1oyuUCK3DaHKFEY5LY3o8p0mLikRQnQqvs5W2IOlotRGKh3DKfSpVcX3MdQxd4a5h76NVaTHHNidVcb3IuQgl5pKp2SpEliEE2ntDalefwNp7AYI8+u+vZC2GmK2E1WLOfEjZ85SzjKfDZJVERMQwm/o71aHM1pxsM5Ibj0MHIMp+2UREU5YoyYjERURiEsKJS4tBqTYGgL/Wd6PLH0UwGkc4pgTQoZiI2kX5WFxkBwB8+beH4I+ICMeUr1Di8qefWIm5+Vac6wpg9fdfxWDzYp3+zu3QaVQ43uLFQ7uODFhfmmVMhdmSrJwllGczYE6eEjBbDRqsKO2tKvvHG2bj7uVFsBg0sBq0sBqUbezG3n+6/tenrxr2NREEAfesKL70F5WIiMadJMto90ZxwRVCo1sJqS+4wrjgCuGCO4xQbGyBtV6jSvWvLnMaUZZlwOwsE2bnGOEwpq9QR5IlNPob+7ULqffWQ5SHn0Sr0FSIxc7Fqarrufa50Kl1w94n48RCiZC6Duqeuj6V1ucgxAJjeijJnA/RWQEpZ4ESXGfPg5g9F9BzfgcioumMYTb1c6o9AAgxqDR+INFiBADEnAVpHhkR0dQjyzIicSnxJcJh1EGnUSEal3Ci1YtIXEI0sS6a2O6OZYXQqlVo7A7i+SMtiMYlREUJkZiEqKhMPPjI7QsBAH852opf/7Wxdx8xEZG4hKoyJ75/33IAwNd2HsbOA00DxrbxQxV45G+Ux/m/fz6Bw02eAdsU2Y2pMHv38XZERQkGrRoGbaLns1aVat9hM2hQuyhfWa9Rw6hTQ69VwaLTQE5Mo3VFmRO/+IdqmHS97TjMOqWPdNLfX1OOv79m+LZW1bOyLuO7QkRE6RQTJbR6I4mQOhFUu8K44A6j2R1GdAwtQQBAoxIGBNZlTiPKnEbk2yZ28sXREGURjb5GnPKcwmn3aZz2nMZp92mExNCw9zNpTFjoUKqtF2cpAfaUaRciyxACHVC76qDqqet/6Wse20NpzRCdsyE5KyA5KpTwOqsComM2oLNM2FMgIqLMxTCb+jnVEYBqkMkfpZz5aRwVEVHmONrsQasnDE8oBncwCm8oBk8ohjuXF6VC1jt+9AbavRF4QtF+fTp/99nrsLLcie5ABPdsfWvQx1+1IA92owrnuwP43ounBqzPs+pTYXaHL4JDjW7oNCoYNCrotWroNSoYdb1tLZaVOhCMiTBolHBZr1FBr1Hj6tm9gfCXa+chEInDqFVC6ORlob134qPDj946bLuMbIse2/7+ymFfu1yrPtUGhIiIpidZluEJx9HsDqPJHUGLRwmpmz0RNLnCaPGEMca8GhqVgCK7HqVOI8qcBmUSRqcBZVlGFNj00ExyL+uhxKU4zvvO47TnNE65T+G05zTOes4iLIaHvZ8AAbNts5Xg2rkYi52LUWYtg1pQD3u/tItHoPI0QN1zVqm0dtWnQmsh6h/1w8iCCpKtFJIzEVYnvkRnJWRzHjAV26YQEdGEYZidwaqrq6FWD34As2nTJmzatGlc9yfLMk62+SHoeifRKEmE2WI2K7OJaHqSZTnVW/KDJg8OXXCh1RNGuyeMNm8YbZ4wbl1cgIdvV34PfvuPx/HXcwMnGyrPNqfCbKtBA5NODbvRDqtBmwiQVcg2K6cC241aPHL7Aug0KugS4bIusY1BqwTGK8oceP7zN/TZpvcy6ZPXzsInr5017PMbTaXzqvkjB8zs+zw5tm7diq1btw66ThSHP/18oq1evXrI45J169Zh/fr1kz4mIkqPUExE88VBtTuMlsT1QHTsv6/0GhVKHAaUOg0oTV4mwuv8DAqsk2JSDOe85wYE11EpOuJ98435mGefl+pzvdCxECataVLGfcniYai7TkLdfgTqjg+gaf8Aqu7TEEZojdKXrLNBzKqE5KzsvXTOhmQvBzT6CR0+ERFduh07duCpp54adF06PqMIsiyP8f/iNNG8Xi/sdjs8Hg9stvHp9+V2u0fcpsUTxt/85AC0zrdgKHgeAPBvnd34SCgOz6YTgGrslQEOh+OSxktENB4kSYYq8eG3oTuAPSc60OoOodUTRosnhDZPGIV2A/73c9cDAB5/4SR++lpd6v5WvQYFdgPuXFaEL9XMBQDsPdEOdzAGu1ELu0mrXBq1cJi00GsyvIKKprSJOD4Yy34bGhomdb9ElF7+SBwNPSE09IRxvieERlcILe4Imj1hdAdil/SYZp0apU4DShxKW5BSpzEVXuda098SZCiyLKM91I5jrmM41nMMx1zHcMZzBjFp5Neh0FSI+Y75mGefh/mO+Zhrn5v57ULEKNRdp6Du+EAJr9uPQN19CoIUH/GuMgRIthJIWZUQnf2Da9mUwyprIqJpxuv1ory8fFI/o7Aym1KOtyqngqm0/SuzJVvJJQXZRESTxRuO4dn3W9DiDqHVHUKLJ4wWdwgdvgiOfvM26DQqnGrz4dt/PJ66T65Vj0K7AXPzrKlla1aW4ENzc5BvN6DAZoBZP/DP5OqF+ZP2vIiIiCZSTJTQ5A6joSeE84ngujFx/VICa41KQKFNjyKHHsV2JbQuduhRZDeg2GGA06hJnQ2VycLxME55TuFoz1Ecdx3HsZ5j6I50j3i/EnMJ5jnmYb59furSqrOOeL+0EmNQd59OBNcfQN1xBOqukxDE4SvMZUENKXueMuliViUk5xzl0jEL0BgmbfhERDTzMMymlNOdQQCAoO2t4i6OxyHZS9M4KiIi4ESrF+e7AmjoCaKhO4jGngAauoP40QNXoKrMiVhcwjf+cDS1vcOkRaHdiPn5VoSiInQaFapnZeHpDdegyGFEvs0AnWZg24w5eRbMyeNkQkRENH1IsowOXxSNPSE0uEI43x1Cg0sJsFvcY+9fnWvRoTgRVhfb9ShyJEJruwF5Vh3UGdYOZCSyLKMl2NIvuD7rPQtxhPYZpeZSLHAu6FdxbdFOgWOIWAia5r9C0/gmNC37oe48DkGMDHsXWVBBypoLMW8p4vlLIeYvg5i7iKE1ERGlBcNsSjnTEQAAqBJhtkqWkRcXIdoYZhPRxApE4jjXFcC5rgDqOwM41+XHqgV5uGdFMQBg468OoLEnmNrerFOjLNuMSEwCAGSZdfjVuqtQ5DCi0G6ASTfwz5vTrMPVFdmT+KyIiIgmRzQuocUTxgV3GE2u3ssmt/IVHWNinW3WYlaWEWVZRpRnGZTrTiOKHYZ+czdMRRExguOu4/ig54NUeO2ODt+S0awxK5MzZimTMy5yLoJNN0XaLkki1J3HoGl4A5rGN6BpPTBs1bUMQZl8MX8Z4vnLIOYvhZi7GMj0nt5ERDRjMMymlFPJMFvnAgDkiSI0AGLWojSPjIimg7goockVwrku5XfNqgXKpIP/+ocP8N/vNg7YPt9mSIXZX66ZC0EAyrLMKM82Idus63easiAIuHFu7qQ9FyIiosnmj8R7g2p3GBdcvZdt3gjGOhGSUatCeZZx0NDaapg+HxMDsQCO9hzF+93v43D3YZxwnUBcHrr3swABs6yzUsH1YudilFvLoRKmToiv8lxQKq8b34DmwltQhYcO60XHbCWwzl+GeN4yiHmLAd0UqDAnIqIZa/ocpdBl8YRiaPFEACEKQa1UPxbGlYM8yZyX5tER0VQSioow6pQ++wcaerDttXrUdfrR2BNELFEZtqjQlgqzlxbbcc+KIszOMaMi14KKHDNm5Zhh6dOv+m+rStL0bIiIiCZPXJLR4gnjfLfSDuRcT6ItSE8IPcGx97DWa1QoduhR6lAmW5yVCK3LsozIs+imRP/qsXJH3DjSfSQVXp/1nIUEacjtbVobFmUtwmLnYixxLsEC54Kp0S6kDyHsgabpbWgalABb7WkYclvRVop42Y2Il92AeOl1kI0ZPhklERHRRRhmEwDgdKIqW9B4U8sK4kqfONnMyc6IaKBoXML7F9w42+FXvjr9qOvwo9UTwvF/+zAMWjX8ERF7T3agLMuED83NRUWuGbNzLJib3/sh8f7qMtxfXZbW50JERDSZfOE4zieC6uTluZ4gLrjCqX/8jpZVr0ap04hSp9K7utRhQInTgFKnAbkWHVTTMLDuqzPUicPdh1Ph9Xnf+WG3LzGXYHn2cizLXoYlWUtQai6deqG+FIe69SC0Da9D0/gm1O2HIciDB/aS3oZ46XWJAPtGSI7ySR8uERHReGKYTQCAs4nJH1VaT2pZfiLMZmU20czmDkZxqs2H0+0+nGr34e+uLsfCQhtCURH3bXsntZ1eo0JlrgUry53wR+IwaNW4rjIbx//tNug16rQ+ByIioskmyzK6AjGc6QzgXJcSWp/rDuJ8dwhdgbFVWedatCh1JAJrZ5/A2mGA3aidsOeQaWRZRmuwFYe6DuFw92Ec7j6MlmDLsPeptFViefZyrMhegWXZy5BtmJrzZwiBDmjPvwbN+VegbXgDQtQ76HaySguxsAqxshsQL7sRYv4yQMXjMCIimj4YZhMAoK5LCbMFTZ8wW0xWZjPMJpoJgtE4glERORY9AGDzriN49XQH2r39Z7hfXGTHwkIb7CYtvnX3YpRmGTE3z4pihxEqVf/KJq166vSXJCIiulTecBx1nUGc7QrgTGdQud4ZhCc8dG/mi2nVAsqcRszONqI8S7mcla20Bunbemsm6RteH+o6hEPdh9AR6hhye7Wgxjz7PCzPUcLrpVlLp85EjReTRKjb3oe24VVozr0CTccHQ24qZs1FvOxGxMpvQLz4GkBnntShEhERTaaZeVQ0RVRXV0OtHvy/6Js2bcKmTZvGbV/1XSFgQGV2HLJKC9lgH7f9EFFm6AlEcajRhcMX3DjeqlRdX3AFcd/KUmxZswwAEI6LyLMacMOcXMwvsGBevhXzC6wosBlSj/Op62al8VkQTT9bt27F1q1bB10nJv7JnC6rV68e8rhk3bp1WL9+/aSPiWiyhWIiznWHcLYziLOdAeWyK4gOX3TUj+E0aTE7qzeonpWtBNdFdgPUqinW7mKcybKMlmALDnUdwvtd748YXutUOix0LsSK7BVYnr0ci7MWw6QxTeqYx5MQ6oGm4TVoz70CTcPrUIVdg24n6e2Il9+E2KybEC+7AbKlYNLHSkREM8eOHTvw1FNPDbouHZ9RBFmWxzrxNU0wr9cLu90Oj8cDm218Kgnc7qFnsAaAW370HnqCMdhLnodkfQsA8OuWNizRZsP7T+9e8n4dDscl35eIxkcgEsfRZg8uuEJYs1KZSPE/Xz6DJ186DQDQqARU5JoxL9+Km+blYu2VpWkeMRENZiKOD8ay34aGhkndL1E6ybKMFk8Ep9oDONkRSAXXF1xhjPbDU65Fhzm5JszJMaEyx4TZOUp4PZPagoykb3idDLA7wkOH13q1HkucS3BFzhVYnr0cC50LoVfrJ3XM40qWoO44Cs25V6A9/wrUbe9DGOIdFs9djPjsVYjNWgWxYAWgYl0aERGln9frRXl5+aR+RuFfQII3HE/Njm40+hBILM+Li5DsOWkdGxGNnScUw5+OtOLwBTcON7lxut0HSVZOX75zWSEMWjVqFuXDbtJhRYkD8wus0GnYDoSIiGammCihviuEUx0BnGz341R7AKc6AvBHRldpZNWrMTfXjMpcUyq8npNrYmg9CFmWcSFwQZmwsev9UYXXS7OW4orsK7AiZwUWOBZAp9ZN6pjHm+Bvh+bCW9A2vglNw2tQBbsG3U7WWRErvxHxWTcjVn4zZEv+pI+ViIgoEzHMJjS6QqnrKq0XkAGVLCNHFCGbGGYTZSp/JI6TrV6caPXieKsP/3j9LMzNtyISF/H13yt9FYvsBty6qADLSx1YXmpPnb68oMCGBQWssCQiopnFH4njdEcgFVifbA+griuImDhyvbVBo0JFjhFzcs2pwLoy14Q8iw6CMLPbgwwlLsVx2nMaR7qP4IOeD3Ck+wjc0aHPGDWoDViStSQVXi90LoRWNbX/KSCEPdA0vQPNhbegaXwLalfdkNuKOQsQK78ZsdmrIBauBNRT+7kTERFNBIbZhAuucOp6XHABMpAjitAAiLACgCjtZFlGJC7BoFV61X7jD0fx+plONHQH+21XVebA3Hwr8qwG/OLT1VhcaENen/7WREREM4k/EscHLX4cbfUp4XV7ABfc4VHcE8iz6jA/z4wF+WbMzzNjbp4ZJQ72tB5JIBbAMdexVHh9zHUMETEy5PYGtQFLs5ZiRc4KXJFzBRY4Fkz58BqxEDQt+6BpfAuapreh7jgKQZYG3VTWmhAvvQGx2asQm3UzZGvRpA+XiIhoqmGYTb1hthBHSFImgCyIK6dVymaG2USTqScQxclWL+q6Aqjr8ONEovL6ruVF+O5HlwIA2r1haNUq3LW8CAsLrVhYaMOiQhvyrL09I1fNz0vjsyAiIppckiyjoSeEw80+HGn24UiLD3WdwRH7W6sEYFaWEfPyk8G1BfPzzcgyTfFAdZJ0hbpwpOcIjnQfwZGeI6jz1EHC4MEtAFi0FizNWpoKsKdFeC3GoG4/nGgd8jbUbQchiINPCCoLaogFyxEvvV75KqwCNFO45zcREVEaMMwmNCcqVASNJ7WsIB4HAEgMs4nGXSQuorE7iLpOP+o6AwhE4njowwsAAP/9bgN+sPt0aluLXoOFhVbMzjGnlv30EyuhYmUYERHNYP5IHEdb/TjS7MPhZh8+aPHBG44Pex+DRoW5eaZExbUSWs/JNcGYOPOJRtYd7sa77e/iUNchHOk5gtZg67DbFxgLsDR7KZZlLcOy7GWYZZ0FlTDF5+mQZah6zkDb8JpSfd38HoRYYMjNxZyFiJVep4TXxVcBeuukDpeIiGi6YZhNaPMqp/6ptH3CbFGpzJbYZoTokkiSjFZvGOe7AlhZ7oRBq8bRZg8+/5uDaOwJQupTKmbQqvDPt86HSiVg1fw8WA0aVOZaUJFrRpHdOCC4ZpBNREQziSzLaHSF8X6TF0dalMrrsyNUXasFYF6eGcuKrVhWZMXCAgvKsozQ8G/omEiyhJPuk3in/R280/YOTnlODbmtAAGVtkosy16mVF9nL0W+cZp8loiFoGl6G9pzL0N77lWofE1Dbiray3orr0uv5RxERERE44xhNqElEWYbDL0VBXmpNiNsVUA0FEmSEZdk6DQqSJKMx/9yEue6AjjfFUBDTxDRuHKa7Z+/eCMWFdmQZdZBq1bh1kUFqMwzozLXkgqtkwH10hI7lpbY0/zMiIiI0qsnGMPrZ3rw2tkeHGrywh0avuraadQowXWxDcuKrFhSaIFRx4rrS+GP+bGvcx/eaXsH73a8C1fENeh2OpUOC50LU1XXi7MWw6qdPlXHKk8jNOdfgfbcy9BceAfCEL2/JVMu4qXXpgJsyV466WMlIiKaSRhmz3CyLKM9EWbbzCH4E8uzk5XZptw0jo4ocxxocOF4qxeN3QGc7w6isTuIhp4A/vWORfjENeVQqQT8/lAzegJRlDqNuK4yG7OyzZidY0aOVQcAKHIYsfvBm9L9VIiIiDJSoyuEV0734NUzPTjc7O13FlNfKgGYm6tUXS8vtmJZsRWlDgMEgVXXl0KWZTT6G5Xq6/Z3cLj7MERZHHTbufa5uDb/WlyddzUWOBZAp9ZN+ngnjBhTJm5MBNjqnrODbiartIiXXI34rFWIld0IKXsewPceERHRpGGYPcP5IyKiovJJQa8PDAizZVN2GkdHNDnCMREN3UGc7w6kQuqG7iAWF9nx8O1KL+ttr9XhpePtAAC1SkCxw4irZmcjx9I7ac9zn78eORY9tOop3guSiIhoEkiyjGOtfrx6pgevnOlGfVdo0O3sBk0qtF5ebMXiQitMrLq+LFExive738fbbW/jnfZ30BJsGXQ7o9qIlbkrcW3+tbg2/1rkGqdXoYsQ6ID2/KtKgN3wBoSob9DtJHM+YrNXIT7rFsTKrgd0lkkfKxERESkYZs9wPcFY6rpa609dzxYlSHo7MJ2qLYgS1Ufnu4M41+XHLQuUPo7bX6/vN+kiEn2s+wbVG2+qxCeuKUd5tglFDuOggXWh3TgJz4CIiGjqisYl7Gv04NUzSgV2pz866Hazs41YNTcLN8/NxpIiC1SsfL1sgVgAb7W9hVdbXsX+zv0IiYP/86DIVITrCq7DtfnXYkX2iulVfQ1A5aqH9tTz0J7bA037kUG3kQUVxIIrUgG2mLuI1ddEREQZgmF2BquuroZaPXjVyaZNm7Bp06bL3kffMBtqP5A4ozBbFCFbOFkJTX3hmIj951041OjCoQtuHGp0wRWMQasW8ME3b4NBq8bqhXmIxiWUZ5tQnm1GebYJeVZ9v9OVV5Y70/o8iGhm2Lp1K7Zu3TroOlEc/LT/ybJ69eohj0vWrVuH9evXT/qYaGrwhuN4s86FV8904616NwLRge9lAcCyYitunpuFVXOzMCvblJaxTjfJAPuVllfwXsd7iEoD/3mgFtRYnr08VX1dZimbdi1bBF8LdKefh/bUc9B0HB10G8ngQLz8JiXALr8ZspHHfkRERACwY8cOPPXUU4OuS8dnFEGW5eEmAqc08Hq9sNvt8Hg8sNls4/KYbrd70OUvn+rGg78/CQCYvXQHuuJ1EGQZh85fgFx8Nfxrn7ms/Tocjsu6P9FYiJKMMx0+vN/oxg1zc1DiNKHDF8ZV390LANCqBSwqsuOKUgeuKHPgtsUFMGh5mjIRTQ0TcXwwlv02NDRM6n5pagtFRew+1Y0/H+vE/kYP4oM0wNapBVwzy4Gb52XhpjlZyDZPrwrgdBlNgO3UO3FN3jW4tuBaVOdWw6Kdfm0zhGA3tGf+BN3p56Fpfm/QbcScRYjNXoXY7FUQC6oAFY8LiYiIxsLr9aK8vHxSP6OwMnuG61uZHYPSI84uSVADiLIagaaAV0514N26brx/wY0Pmj0IJqq9/u9Hl+LjV5chz2rAdz+6BAsKbFhcZGN4TURENEFkWcbxNj9+f7gdfznRBX9kYKWOzaDBh+Y4sWpuNq6d7WDv63EymgA7W5+Nm4tuxqriVViatRQqYRrO8RHxQVv3InSnnoOm8U0Ig0xkGc9bitj8uxGdewdkW3FahklERESXjmH2DOcJx1PXQ5IXAOAUJQCAbGCYTZnDE4rhgyYPDje5kWXW4YGrygAAv363AXtOdMCsU2N5iQPLSx1YUWpH9ays1H3/7uryNI6ciIhoevOEYvjTsU784XA7TncGB6wvsusT7UOycUWpDRrV9GphkS4MsBPiYWjP7YX21HPQnnsFghgZsInorER0/j2Izb8LkrMiLcMkIiKi8cEwe4bzhBKV2UIMUSkMAHBKSgWDbMwa7q5EE+5Ikxv/3zsNONjoQn1nILV8eakjFWY/WDsfD314ASpzLVDzwzEREdGkkGQZ+xo8+P3hdrx8uhtRsX8bEaNWhdsW5uCjy/OxrMg67Xowp0swFsSbbW8ywBZj0DS+Cd3p56CtewlC1D9gE8lajOi8uxCbfzcncCQiIppGGGbPcN5EZbag7q2iSVVms80ITTJfOIbXT3fh9iUFUKkEdPoi2HWgCWVZJty1vAjLS+y4osyBxUX21H0WFbF/KxER0WRp90bw3Acd+MORdjR7BlbALiuy4iPL83DbghyY9fyoMR7iUhzvdbyHl5pewpttbyIySOXxjAiwpTg0Te9Ce/pP0J59Aaqwa+AmphzE5t6B6Py7IRZWAdPxdSAiIprheIQ5w/WG2b1Vrw5JCbMlthmhSeAORrH7eDv+crQNb5zpQlSU8LvPXouV5Vm4YW4O3nr4FhQ7jOkeJhER0YwVEyW8ftaF3x9px9v1Llw8l6PDqMGdS/LwkWX5mJNrStcwpxVZlnHMdQwvXXgJL7e8DE/UM2CbbH02biq6CbcU3zL9A+wzf1YC7FDPgE1knQ3RObchNv8exEuvBVT8iEtERDSd8S/9DOcJDazMdohsM0KT40u/PYQ/HWlFXJKhVgm4piILH15SiIocCwBAr1EzyCYiIkqThp4Qfvd+G/54tLPfpOEAIAC4drYDH1mej5vnZEGnmYZBaho0+hrxUtNL2N20Gy3BlgHr7To7VhWtQk1JzTQOsEVomv/aW4Ed6h6wiawxIjZ7NWLz70Zs1s2ARp+WoRIREdHkY5g9w/kSldlabd8wO9lmhGE2jR93MIrnD7cgJsr4xxtmAwBsBi1unJuD25cUomZRPrLMunQPk4iIaMY72xnAjreb8NKJLlxUhI1Cmx73LMvD3UvzUGQ3pGmE00t3uBt7m/did9NunHSfHLBep9LhhsIbcGvJrbgq7ypoVdq0jHNCSSI0ze9Be+aP0J79C1TBrgGbyBoDYrNvQWzunYjNXgVoeRYAERHRTMQwe4bzRZQqbL0+AimxzC4xzKbxERclvH6mE7sONGHP8Q5ERQmlWUZ8+vpZEAQB/3bPYk4IRURElCFOtPmx4+0LePl0/1YOGpWAVfOy8NHl+bi63MEJl8dBMBbE662v46Wml3Cg8wCk1JG4QgUVVuauRG1JLT5U+CGYtea0jXXCSCLULfugO50MsDsHbCJrDIjNWoXYvDsRm30LA2wiIiJimD3T+SNKZbZOF0I4sSzVM5thNl2G810BrPnpO+jyK5MUXVeZjXurSvDhJQWpAJtBNhERUfodafZhx9sX8EZd/wn1nCYt/r66CB9Zno8s0zSsBp5ko5nIcZ59Hm4tvRWri1cjx5CTlnFOKFmCuuUAdKefh/bMnwcPsNV6xGavSlRg3wLopmGQT0RERJeMYfYMJssyAlGlMluj7d8zW1brgelYAUITpicQxXPvN2NFmRMrSh0ozTKhMteMT11bjo9WFaPEyUoaIiKiTHKg0YPtb1/AX8/3n1ww16LFp64uwb0r8mHUqtM2vulAlmUcdx3HS00vYW/z3kEnciw0FaK2pBa1JbWYZZ2VlnFOKFmGuuMotKefg+70H6HyDewFLqv1iM26ubcCW2dJy1CJiIgo8zHMnsHCMSk1G71KHUott0sSZEM2MELVrOTxQNDrIRjYL3GmiokSXj3ViV0HLuDlkx2IiTLuv7IUK0qVU5Cf3nhtuodIREREfciyjL82eLDjrQs4cMHbb12BTYdPX1OCjyzLh54TOl6WJn8TdjftxktNL6Ep0DRgvU1rwy3Ft6C2pBZLs5ZOy7PVVD1noDv1HLSnnofafW7A+lSAPfcOxCpWM8AmIqIJI4siYqdPQ7tgwbT8mzvTMMyewfyJqmwAgDqQuuoQJcjG7BHv7/7mtxB55x0IVivyfrcLKpttooZKGeiFD1rxr384iu5AFIIA3DAnB2tWluDWRQXpHhoRERFdRJZlvFnvwo63mnCkxddvXYnDgHXXluDOJbnQqhliXypXxIWXm1/GS00v4bjr+ID1OpUONxTcgNqSWlydf/W0nMhR5WmE9tTz0J1+HuquEwPWyyoN4uUfQnTeXYhV1AJ6a1rGSURE05ssyxAvNCGyfx+i7+1D5MAByD4fcn/7P9DMmoZnQc0wDLNnsECiXzYAyKreNiM2SYJkdIx4f7FbmWVcDoUgWFhJMd2FoiL+cqwVdywtgk6jQrHTCJtRi3+8YTY+ekUxihzGdA+RiIiILiLJMl4904OfvX0Bx9sC/dbNyjLin64rwYcX5ULDSR0vSTgexpttb+KlppfwXsd7EGWx33oBAq7IuQK3ltyKm4pugkU7/Y6ZBX87tGf+BN2p56BpOzRgvQwB8ZJrEJt/D2JzPgzZ6EzLOImIaPqS43HEz9YhevQoYkePInLwIKSOjgHbRd7bxzB7GmCYPYP1rcwWhQAgA1ZRggZA1DDy5I9SpxJmq7KzIahYxTNdHW324Lf7GvHsoRb4InHoNWr8zdJCLC224+Wv3sRTdIiIiDKQLMvYfaobO966gDOdwX7r5uSasP66EtTMz4GaIfaYibKIQ52H8GLTi3it5TWExNCAbSptlbi15FbUlNQgz5iXlnFOJCHkgvbsC9Ceeg6apnchQB6wTbzgCkTn343YvDsgm/PTMk4iIpq+xPZ2hF99FZH39iH6/vuQA4EhtxVsVuivvBKastJJHSNNDIbZGay6uhpq9eCT7mzatAmbNm26rMcPRHrD7Bj8AACHpCwbqWJCjkQguZQZ79V50+8AnYBn32/GjjfqcbRZ6ae5oMCKB64qw/WVOQDAEJuIaAJs3boVW7duHXSdKIqDLp8sq1evHvK4ZN26dVi/fv2kj4kGJ0oyvvXCWTz3Qf+KpIX5Zqy/vhQ3z82Cin/Hx0SSJRx3HcerLa9iT9MedEe6B2yTZ8hTJnIsrUWlrTIt45xQUhyac69Af+y30Jx/FYIUH7CJmLMI0fl3ITbvTkj2srQMk4iIpi/J60XopZcQ+suLiB09OvSGej10y5dDv7IKuquugnbePAhDHMfSyHbs2IGnnnpq0HXp+IzCMDuD7du3D7YJ7EMdiiXfcBJislKx4xAlYBRhtuR2p66rs0fur02ZT5ZlNPYEUZ5tBgCcbvfhXGcAD1xVio9Vl2FZiZ0BNhHRBBvun9Verxd2u33Sx5S0d+/eCT0uofERl2R844+n8cLxrtSyZUVWrL++BDdUOPm3fAxEWcSR7iN4reU1vN76OjrDnQO2MWvMuLnoZtxWehuWZy+HSph+ZyuqPI3QHXsaumM7oQq0D1gvOmYjNv9uROfdCSl7XlrGSERE01u8qQn+n/8cob17gUh0wHqV0wldVRV0y5ZBu2SxEl5rp9/cFOmyfv36IQtXvF4vysvLJ3U8DLNnsKionA4oqINA4tRAh5QIs/XD98yWvL0TBwn8YDulxUQJz73fgp++VocLriDe+5ca2AxabLixEp+7eQ7Mev6aICIimgpiooR/ef40XjqpVA1rVAK+fedcfHhhDkPsUYpLcbzf9T5ebX0Vr7e+DlfENWAbjaDBNfnX4NbSW3Fd/nXQq/VpGeuEEqPQ1u2G7uj/QNv4xoDVkqVAaSEy/26IuUsAvr+IiGgCSD4f/L/4BQLP7ATi/c8I0lRWwrD6Fhg+9CFoKit5rDODMKWawWJxJbgW1L19hZyJ0wMkw/CVX317EanM5gkbI02cSFzE7w404yevncWFnhCseg0euKos9b6wm/hfTCIioqkiJkp4+NnT2HtaCbK1agFPfmQBbpo78jwoM11UjOJA1wG81vIa3mh9A96Yd8A2WpUWV+ZeiZuLbsYNBTfAppuexRyqnjrojv0WuuO/gyrUv5WKLKgRq6hBdMnHEC+/CVDxdG0iIpoYsigi9Mc/wfeTn/TrDCDYrDDefjtMd90F7Zw5aR0jpQ/D7BksVZmt8aeWZSXbjBhGqMwO9U4kJBgNEzZGmjj/8PN9eKe+Gw6TFl+tnYdPXjcLdiMDbCIioqkmGpfwtT+cxGtnlSpinVrAD/52IW6oHL5t3EwWESP4a8df8VrLa3ir7S0E4gMnjdKpdLgm/xrcVHgTriu4DhatJS1jnXDxMLRn/gz90d9C0/zXAatFexmiiz+G6OI1nMiRiIgmlByJIPzKq/D/z/8gfupU7wq9DpYHPg7z33+CBZXEMHsmi4qDVGYnJ4DUj1CZHeqdtV0wmSZsjDR+/JE43jrbhdsWFwAAPnFNOVYtyMXfXV3OViJERERTVCQu4au/P4k365QgW69R4T/uXYhrZw9fmDATRcQI3m57G6+2vIp32t9BSAwN2MaoNuLagmtxc+HNuDr/apg00/c4V9V5Avqj/wPtyd9DFelfjS6rdYhVfhjRpR9DvORaYBr2Aicioswhh8Pw/+q/Edj5DOQ+bW0BwLB6NWxf+DzUBQVpGx9lFiZYM1g02WZE07fNSLIye4Qw29dbza2yTNMqlWnCE4zhF2+fwy/eOg9vOIY9D96EylwL7lhWmO6hERER0WUIxUR85Xcn8e555fRbg1aFH69ZiOpyBtl9nfWcxfMNz+Olppfgj/kHrDdrzLi+4HrcXHQzrsq7anr2wE6KR6A79QfojvwGmvb3B6wWs+YguuQBRBf+LWQjW9QQEdHEC7/+Orw/+HeIbW39lmvmzIHtK1+GfuXKtI2NMhPD7Bks1m8CSMWow+y+bUZ4ikdG6vJH8NSb5/Crdxrgj8RRnm3C1/9mAUqd07fCiIiIaKYIRUV8cdcJ7Gv0AABMOhX+c+0iVJUOfww3UwRiAext3os/NvwRJ9wnBqy3aW24sfBG3FR0E1bmrIROrUvLOCeNFIfuxP/C8O4PofI19VslawyIzb0TkaUfg1h4JSdzJCKiSSF298D75JMIv/JK70KNBsaaGpg+cg+0y5dzUkcaFMPsGSzVZkTVe4qlPdlmZIRJbeRwOHVd0LNndib6552H8eqpTszJs+Dzq+bgzmWF0Kh5iigREdFUF4jE8YWdJ3CwSWkNYdapsfW+RVhRMj0nJRwtWZZx1HUUf2z4I15ufhlhMdxvvV6tx6qiVbi15FZckXMFNKoZ8FFIlqA982cY3vkB1K66fqviuYsQXfIAYvPvGbGQhYiIaDyF9u6F54nvQfZ4Ust01dWwf/VBaGbNSuvYKPPNgCM4Gkp0kMpsmyRBFlSAZviAWg5HUtcFwzQ+FXMKudATxPNHWvDZmyohCAK+uHou7r+yFLctLoBKxf9mEhERTQf+SBybnjmOw81KP0mLXo2f3L8YS4us6R5a2rgiLrx44UX8seGPaPA3DFg/zz4Pd5bfiZqSGli1M+R1kmVozr8M41tPQt11vN+qWPlNCF/zFYgFK1iFTUREk0qOxeD94Y8Q3LUrtUzlcMD21QdhqKlhJTaNCsPsGSyW6JkNdd/KbAnQWkY8sO1XmW1gZXY6nesK4P+9cha/P9SMuCTj6tlZWFmehaoyZ7qHRkREROPIG47jc08fw9FWpe+zzaDBTz+2GIsKZt78JZIs4UDnATzf8DzeaH0DcTneb71FY0FtSS3uKL8D8x3z0zbOdNBceAeGt5+ApvVgv+Xx4qsQuu4hiMXVaRsbERHNXGJHB1xf/xfEjh5NLTOsvgW2f/5nqJ3ML2j0GGbPYKk2I33CbJsoQTaO3ANbjvSpzNazMjsdTrf7sPWVs3j+cAskGbhqdha+eMtchthERETTkCcUw2d+ewwn2pWJux1GDbZ9bAnm58+suUs6Qh34c+Of8aeGP6Et1DZg/fLs5biz/E7cXHgzDCOcaTjdqNveh+Ht70Hb+Ga/5fG8pQhf9zXEyz/ESmwiIkqL6Pvvw/XI1yG5XMoCnQ72r34VxrvvYjU2jRnD7Bks1WYk0TPbIMnQARB1DLOngh2v1+PZ91tw49wcfH7VHFxdkZ3uIREREdEEcAVj2PjbYzjdoQTZWSYttj+wGHNyZ0aQHZfieKf9HTzX8Bzea38PEqR+6516J24vvR13lN2BMmtZ2saZLqqukzC+/X1o61/qt1zMmovwdV9FrPLDDLGJiChtgn94Fp7vfQ8QlTna1AUFcD7+GLQLFqR7aDRFMcyewZJtRpKV2bbk5I/akU9VlaPR3hu6aT77e4Y41OjCr//aiP/70aXQaVT44uq5+PjVZbiCldhERETTVk8gig2/PYazncocJzlmLbY/sAQVOaZ0D23CtQZb8aeGP+FPjX9CV7ir3zoVVLgq/yrcWXYnriu4DlqVNm3jTBeV6xwM7/4A2lPPQ4CcWi7ayxC+5iuIzb8HUKnTOkYiIprZgi+8AM/jj6du6668Es7vfgcqOycepkvHMHsGu7jNiE1SbsujqcyO9YbZAsPsCXWo0YXvv3Qab57tgiAA96wowo1zc1GaZUJp1vT/IEtERDRTdfqj2Pg/R1HfrRyr5Vp02PHAYszKnr5//+NSHG+1vYXnGp7Dvo59kPuEtACQb8zHHeV34G/K/gb5xvy0jTOdBF8LDH/9IXTHdkKQxdRyyVKA8FVfRHTxfYB65oX7RESUWSJ//Ss83/lu6rb5Y/fD+vnPQ9AwiqTLw3fQDBYVZUCIQVDFgH5h9igmEYr1TrIjaHmwPBHqOv148sVTeOFoG1QC8JEVRdi0ag7m5lvTPTQiIiKaYO2+CDb8z1E09CiTbhfYdNj+wBKUOY3pHtqEaA404/mG5/FC4wvoifT0W6cW1Li+4HrcXX43rsy7EmphhlYbx0Iw/PVH0B/6GQSxt7BEMmYhUv05RJb9PTDD+oQTEVFmip44AdcjX0+1FjHd+7ewfulL7I9N44Jh9gwWE6V+kz/aE5XaGFVldqz3Bv+rNiGePdSMF4624dZF+Xjow/MxJ48hNhER0UwQEyV87unjqSC7yK7HjgeWoNgxvYLKmBTDG61v4PmG57G/c/+A9YWmQtxVfhduL7sdOYactIwxU2jOvQLjK9+A2nshtUzWWRFeuR6RK9YBoylGISIimgSxM2fR86UvQQ4qLdL0N90E24MPMsimccMUcgaLi3Jq8kf0rczWjuLU1XhvmM3K7PHhDcfw1Bvn8OnrZ8Fh0mH9hypw0/xcrCzPSvfQiIiIaBL94Ug76rqUD4AlDgN2PLAEhfbpM+F2o78Rf2z4I15ofAHuqLvfOrWgxo2FN+Lu8ruxMnclVIIqbePMBEKgHcZX/w26M39MLZPVOkRW/CMi1Z+FbHCkdXxERER9xc+fR88XvwjZ6wMA6K5YAee3vglBPUPPqqIJwTB7BotLcr/K7LGE2XK0T2U2w+zLEomL+O93G/GfL5+BKxiDXqvC526eA6tByyCbiIhohgnHRGx/q7f69rG7502LIDsuxfFa62t49vyzONR1aMD6EnMJ7iy/E7eX3o4sA49/IInQffBrGN96AkLUl1ocL74GwdXfhZQ1J63DIyIiupjY04PuL34JkssFANAuWQLnk09CMEyvM8so/Rhmz2CSDEAdTN1OhtnQjCLMTrYZ0Wh4qsglkiQZzx5uxpMvnkazO4RCuwFPrFmIe6tK0j00IiIiSpPfHmxFp185zlo1NwtLi6Z2m7FwPIw/Nf4JT9c9jdZga791GkGDm4puwl3ld+GKnCtmfBV2krrjGIx7vw5N+/upZZLBidCH/hWxhfcCPPYmIqIMI4si3I9+E1JHBwBAM38+sv79B1CZR25jSzRWDLNnMFGSIagiqdvWVGX2KCYWEpUJIDkL7aX789FWfOXpw7Abtfj63yzAJ6+dBYOWp94QERHNVL5wHL94pxkAIADY9KHydA/pknmjXvzvuf/Frvpd8EQ9/daVmktx96y7cVvpbXDqnWkbY8aJBmB499+hP/RzCLKYWhxZfB/CN3wdspGvFRERZSb/z3+O6L59AABVdjayfvB9qKxT+x/ylLmYRM5goixDUIdTt62SDIwyzJbjSpjNyR/HpqE7AINWjXybAR9eXIDNH16Aj19VBruJrVqIiIhmul+91wxPWDnGumNxLubkjmIekwzTHmrHM3XP4PnzzyMkhvqtuzrvajww5wFU5VTxzL6LaOr3wPTKN6DytaSWic5KBFc/BrHk6rSOjYiIaDjht9+B/+e/UG6oVHB8+9+gzs5O97BoGmMSmcGqq6uhHqJJ/qZNm7Bp06bLenylMrs3zDaPoc0IYqzMHgtJkvFfb5/H9148hevnZONnn6qGRq3CZ2+uTPfQiIgog2zduhVbt24ddJ0oioMunyyrV68e8rhk3bp1WL9+/aSPaTrpCUTxq31KkKlRCfjMjWXpHtKYnPOew2/O/ga7m3ZD7FNVrIIKtxTfgo/P/Tjm2uemdYyZSPC1wvjqo9DVvZhaJqv1CF/1eURWbgQ0U79fOhERTV/xCxfgfvRRQFaKI62f+Qz0VVXpHhaNsx07duCpp54adF06PqMwicxg+/btg81mm7DHFyUZUPWtzB7DBJDJymwt30Ijqe/046FdR7C/wYXSLCP+8YbZ6R4SERFlqOH+We31emG32yd9TEl79+6d0OOSme7n7zYjFFOOxf52RT5KHFNjsqQj3Ufwm7O/wVttb/VbrlPpcGf5nbi/8n4UmYvSNr6MJYnQHf4ljG8/CSEWSC2Old2A0C3fheSYldbhERERjUQKBODa/DBknzJRsf5DH4L5E3+X7mHRBFi/fv2QhSterxfl5ZPbGo9J5AwmyjIETW+YbRlLz+x4sjKb7TGGIkkynnrzHJ586RQicQn/cN0sfO22+TDr+WNHREREvdq8ETxzUJkc0aBRYf11peke0rAkWcI77e/gN2d+gyM9R/qts2qt+NvZf4t7K+5lP+whqNs/gHHvw9B0HE0tk0w5CH3oG4jNv4cTPBIRUcaTZRme73wX8fp6AIBm1iw4Hv0/EFSczJkmHlO1GeziCSAtqZ7Zo6nMjilXhjjdmJTPIW/VdaHQbsATa5bjqtlZ6R4SERERZaBtb11AVFSOwx64shC5Fl26hzSouBTHnqY9+M3Z3+Cc71y/dXmGPNw35z7cVX4XTKNpWTcTxUIwvP096N//BQRZSi2OLPk4wjc8DNmQvjMviIiIxiL8yqsIv/IKAECwWOB8YgtUZnO6h0UzBMPsGUyS0K9ndrIyG6MIsxFXeuKwZ3Z/cVHCs++34KNXFEOlEvD9tcth0mlg1DH0JyIiooEaekJ47kg7AMCiV+Mfri5O95AG9XrL6/jR0R+hPdTeb3m5pRwfn/tx1JbUQqviGXtDUbcehOmlr0Ltqk8tE7PnI7j6uxCLqtM6NiIiorGQw2F4f/jD1G371x+BpmxqzfVBUxuTyBksLsmA+tLajMjJBu8Ms1NOtfnwtV2HcaTJA0mWsfbKUmRbOGkPERERDe3/vdGIRFE2PnV1MezGzAqE/TE/fvjBD/GXC3/pt3yJcwn+bu7f4bqC66ASeErxkMQoDO/+B/T7f5KqxpbVeoSv+QoiVf8EqDPr+01ERDQS/y9/Cald+ee27uqrYVi1Kt1DohmGSeQMJskyBEFpF6IGkDyUljWj6JmdDLPZZgQxUcJPXq3Dj18+A1GS8ZmbKnHXck50RERERMM72ebHiye6AABZJi3+7srMOn441HUI3z343X7V2NW51fjU/E9hWdYyCOztPCxV5wmYX/wK1F0nUsvi+SsQvO37kLLmpHVsRERElyJ+4QL8//1r5YZGA/uDX+HxAE06htkzmCjJgEoJsw1QIfXrZzRhdnICSPXMrsQ52+HDl377Po61eDEv34LvrVmO5aWOdA+LiIiIpoD/fKMxdf2friuBKUPakkXECHac2IFn6p6BDKVs3KQx4UtLv4TbS2/nh9aRSHHo92+D4d1/hyApx9qySoPwNV9G5MrPAip+BCMioqnJ95OfADHlb5v5gQegKS9P95BoBuKR1AwmSjIEIQoAMMi9y0dqMyJLvRPWQD2z30JGnQbecAxfuGUOPn/LHOg1mfEhlIiIiDLboQtevFnnAgAU2vRYs6Ig3UMCAJx2n8Z3Dn6n3wSPK7JX4OtVX0ehqTCtY5sKVK56mF58EJq2Q6llYvZ8BG/7d4h5i9M6NiIiossRO3kS4ZeVSR9VWVmwfPof0j0kmqFmdhI5w4kyeiuz+4TZ0BhGuKOYuirM0DYjPYEossw6FDuM2PvgzdBpZnaFOhEREY2eLMv40WsNqdsbbyhN+7FEXIrjN2d/g1+c/AXisnIGnlalxYaFG3Bf5X3siz0SWYLu8C9hfPNxCHFlThpZUCGyciPC13wF0HAeFSIimtp8P/1p6rrl0/8AlcmU1vHQzMUwewZTKrOTYbaSZstqPTDSh5U+YfZM7Jn9uwNN+MazR/HUp6pxbWV22j98EhER0dTyVr0bh5q8AIDZ2UbcuSQvreNp8jfhuwe/i6Ouo6llc2xz8I2V30CFrSKtY5sKBG8TTLu/Bu2Ft1PLRMcsBG/9PsSiK9M6NiIiovEQOXgQkXf/CgBQFxbC9JGPpHtINIMxzJ7BRFmCRnVRmD1CixEAkGdwmP2zN+rxnT+dQLHDiDwbK2yIiIhobCRZxn++3luV/bkby6BRpacHtSzLeK7hOWw9uhUhMQQAUEGFj8/9OP5xwT9Cq9KO+BgzmixDd3wnjK99C0LUn1ocWf4phG54GNCyYo2IiKY+WZbh++m21G3LP62DoOUxAqUPw+wZTJTj0ApKiG1I9sEezeSPfduMqGZGVbIsy3jixVP4yat1mJtnwf+37ioU2kfxWhERERH1sftkN062BwAAC/PNWD0/Oy3j6Ap3Ycv7W/Bu+7upZUWmIvxL1b9gWfaytIxpKhECHTDtfQTa+j2pZZK1CMHa7yFedkNax0ZERDSeQn/6E2JHjgAANLNmwfjhD6d7SDTDTVqYff78ebjdbgBARUUFbDbbZO2ahiDKkdR1g6QE1KzMHkiWZTzyvx/gt/su4IoyB37+qWo4zbp0D4uIiIimmLgk4/+90VuV/YWbyqESJr8q+5WWV/D9w9+HJ+pJLbur/C58fsnnYdKwmngk2tN/hPHlf4Eq7E4tiy5cg+DNjwJ6fsYhIqLpQ+zogPc/fpi6bf3iF2bs3GmUOSYkzH7//fexZ88e7N69G/v374fb7YYsy/22EQQBDocDWVlZqKmpQW1tLf72b/92IoZDg5BlGXKiXzb6htkjTf4IAPF473XN9C/uFwQBxQ4jPjQvFz/9RBVMuun/nImIiGj8Pf9BBxp6lMkBV5bacO1sx6Tu3xfz4T+O/AdeanoptSxLn4WHVjyE6wuun9SxTEVC2A3jy9+A7vRzqWWSKQfB1Y8hXnlrWsdGREQ03mRZhmfLE5D9Sist4+0fhuG669I9LKLxDbN37NiBLVu2QBAErF69GmvWrMHjjz+Oigpl4hi73Z7a1uPxoKenBwcPHkR9fT1++tOfYv369bjvvvuwefNmzJo1azyHRhcRZQB9wmxjIszGaMLsvm1GNNP3P3K+cAxqlQCTToPP3zIHoiRDo54ZbVWIiIhofEXiEra91Zi6/fmbyiFMYlX2oa5D+M7B76Aj1JFadlPhTfjq8q/CqXdO2jimKs25l2HasxmqQO/rF51zO0K3fBeyKT2tYoiIiCZSeM8eRN56CwCgysqC7ctfTveQiIDxCrN/97vf4bHHHkNtbS12796N2bNnj3gfu90Ou92e2vZrX/ta6rE2bNiAyspKbNmyhe1IJogkyRBU0dRtvZScAHLkU0tnQpuRLn8E//CL95Bt1uOpT10JjVoFjTo9kzMRERHR1LfrUBvavMqx142VTlxRMjnHuJIs4b9P/zeeOvkUJChzpJg1Znx56ZdxW+ltkxqoT0lRP4yvfwf6o/+TWiTpbQit+jfE5n8E4OtHRETTkCyK8G3fkbptf+hrUPUpUCVKp8sOsz/zmc/A6XRi//794zKge++9F/feey/27NmDtWvXYsuWLVixYsW4PDb1EiUZUPWpzJYvcQLIaRhmX+gJ4pM/fw/nugL4cs1cqFX8kEJERESXLhCJ42fvNKVuf/5D5ZOyX0/Ug+8c+A7e7eid5PGKnCvwL1f8C/JN+ZMyhqlM3fQuTC99FWpv7/cuVn4TgrVPQLYUpHVsREREEyn8yisQL1wAAOhWroTh5pvTPSSilMsKsz/zmc9g48aNuOKKK8ZvRAk1NTWoqanBww8/DAAMtMdZXJIhCL29r/WJnubyKMJsWZR6b6imV5h9qs2HT/78r+jwRfDtexbj769luxsiIiK6PL/Z3wpXUCki+PDCHMzPN0/4Po+7juP/7Ps/aA+1AwAECPj0/E/jk/M/CbUwvY7fxl08DMNbT0B/6OcQ0Hv2YuhD30B0yQOsxiYiomlNlmX4f/n/pW5bPvXJtI6H6GKXHGYfOnQIW7Zs6dcHeyI8/vjj+N3vfscwe5xJstyvZ3YqzNaOome21KfNiGr69JA+2ebF/dveRTAax48+dgXuWl6U7iERERHRFOcOxfDL95oBAGoB+OyNZRO6P1mW8ftzv8ePj/4YcVkpXLDr7Hh05aOozque0H1PB+q2wzC9+BWoXXWpZfHiqxC89fuQ7BP7vSMiIsoEkbffRvzMGQCAdtFC6Kp5/ECZ5ZLD7Imoxh7KvffeO2n7milESYagGhhmj6rNiNRbmS1MowkRjVo1ihxGPHz7Atw0LzfdwyEiIqJp4L/ebYY/ohQC3LMsH+VZozjWukTBWBBPHH4Ce5v3ppYtcS7Bt6q/hTxj3oTtd1oQozC892Po39sKQVa+X7Jaj/B1/4zIFeum3dmIREREg5FlGf7/+mXqtuVTn+L8GpRxxmUCSJp6RBnAJbYZ6dszezod2Jdnm/GnL9wAFXtkExER0Tjo8EXwPwdaAQA6tYCN15dO2L7Oec/hX/f9Kxr9jall91Xeh88u+iw0Kh7yD0fVdQqmF78CTeex1LJ43lIEb/sBpOx5aR0bERHRZIq8/TZiH3wAANDMng39jTeme0hEA6T1yHbv3r3YuXMnBEGAw+GAy+XCnDlz8M///M/pHNaMcHFltkFKthkZTc/sPmG2Zmp/OJJlGf/n2WO4fk4OPrykgEE2ERERjZsdbzchElfOaLu/qhD5Nv2E7OfFCy/iycNPIiyGAQBmjRkPX/Ewbi7iZE3DkkToD+6A4Z3vQxCjAABZpUH4qi8gUr0JUGvTPUIiIqJJI8fj8P7oR6nblnX/CGEatZal6SMtSaTH48Fjjz2Gj33sY/jpT386YP3DDz+Mj33sY+yTPYFEafCe2dCMomd2nzBbUE/tyuztr9fjV+82oMUdwm2L83n6DBEREY2LC64Qfn9YmXzRpFPhH68tGfd9RMQIfnz0x3j2/LOpZZW2Sny7+tsotUxcFfh0oHKfh+mlr0LTsj+1TMyai+Bt/w4xf2lax0ZERJQOwd//HmKDcoaXdulSGFavTveQiAaVljD78ccfx+OPPz7s+u9973uoqKiAzWab1LHNFKJ8UWW2fImV2VP4v3R7jrfj8b+cxLx8C/7jYysYZBMREdG4+embFxBPnPn299XFcJrGt8q3JdCCb+z7Bk57TqeW3VF2B76y7CvQqyemAnxakGXojvw3jG98F0I8pCyCgMjKDQhf++DoCjuIiIimGcnrhW/Hz1K3bV/+EjMSyliTnkQ++eSTePjhh0fc7mtf+xoee+yxSRnTZNm+fTs2b96c7mEAw1Zmj7FntmZqVmafbPPiS789BIdRi599shpWA08jJSIiovFxtjOIPx/rBAA4jBr8/VVF4/r4b7a+iXWvrUsF2TqVDg+veBgPX/Ewg+xhCP52mH//9zC98q+pIFu0l8G/difCN36dQTYREc1Y/l/+ErLXCwAw3HYbdIsXp3tIREOa1Mpsj8cDu90Ou90+qu2vvPJKeL3eKV2dXV9fjy1btgAAnnnmGWzYsCHdQwIAiFL/CSBTldmjajMipa5Oxf5JwWgc//TL/YiKEn7+D9Uoyzale0hEREQ0jTx/tAOJMgF8+poSWPTjc8gdl+L42Ymf4ddnf51aVmIuwberv4059jnjso/pStV1EpY//ANU/tbUssjSTyB049cBnTmtYyMiIkonsbsHgV2/U27odbB97rPpHhLRsCY1zN67dy/uv//+Act/9rOfYefOndiyZUu/PtlVVVXYv38/brnllskc5riqqKjAtm3bAAD79+8fcfvJIl/UZkSfCrPH2GZEPfUmgDTpNPj8qjlQCQKurshO93CIiIhomnmzzgUAEADcsyxvXB6zK9yFb+7/Jg53H04tu6nwJjx8xcOwaC3jso/pSnPhLZif3wgh6gMASOZ8BGu/h/ism9I9NCIiorQL/Pq/gUgEAGD+6Eehzs9P95CIhjWpZbX19fWDVlk/9NBD2LNnTyr0TZo9ezbq6+sncYQzhyT3r8zWS8k2I6M4NVWamj2zZVlGNK5UlX/sqjLcV82JkYiIiGh8tXoiqOsKAgCWFlnhMF5+K7OuUBfWv7Y+FWSrBTW+sOQL+Hb1txlkj0B74n9h/v2nUkF2PH85fH/3ZwbZREREyars3/2vckOvg/kTn0j3kIhGNKlJ5OzZs+FN9ODpa/v27Vi9evWAftLvv/8+Zs+ePYkjnDlkWYYwSM9sWa0b+c59KrOFKdQze8cb9bh/+zvo8kfSPRQiIiKapt6qd6Wu31DpvOzHk2UZTx55El3hLgBAriEXP77hx7iv8j5OzDQcWYb+vf+E+cWvQJCUY95YRQ38a34L2ZST7tERERFlhAFV2Tn8G0mZb1J7RNTU1OCZZ57BP/3TP/VbvmbNGqxZs2bA9vv378d99903aePbuHEj1q5di5qammG3c7vdqckps7OzUVdXh9ra2kGfQ6aSAEDo7X2tSXZ2HMWkQXKfntlTpTJ774l2PPbCSczJtUCvmRpjJiIioqkn2WIE4xRm723ei7fa3gIAZOmz8LObfoYsQ9ZlP+60JsVhfPkb0B/9TWpRZNknELr5W4Bq6rXIIyIimgiS282qbJqSJvVozm63w+VyjXpSx7Nnz0745I/19fWpFicHDx7E2rVrh93e7XZj5cqV2LlzJ6qqqlLLN27ciH379qUme8x0kiz3D7MTWbY85jYjmV+ZfarNhy/+zyE4jFo89alqWA2Xf7ovERER0cWicQnvNrgBANlmLRbkX97Egq6IC//xwX+kbj+47EEG2SOJBmD+8yZoz7+SWhS6/mFErvwMwEp2IiKilOCfX0hVZZvuvodV2TRlTHqJ6te+9rVUVfNwnnzySTzyyCMTOpbt27enWpuMNoReu3Yt1qxZ0y/IBoBt27Zh+/bt2LNnz4SMdbzJMgChN5RWj6EyG1JvCC6oM7vKudsfwbpf7kMkLuEnn1iJsmxTuodERERE09SBC16EY8px0vUVTqguMzz94Qc/hCfqAQDcXHQzbipin+fhCIEOWHbdnwqyZbUOgQ//CJHqzzLIJiIi6kOWZQSf/UPqtnnNvWkdD9FYpCWJfPjhh/Hwww/j5ZdfHrDO4/Hg4YcfRk1NDex2+4SOY8OGDdi5cyc2bNiArKyRq1ySVdwbN24cdP199903pSqzBQyszMZoemYnJ4tE5rcZ2fKXk2hyhfDdjy7BNRXZ6R4OERERTWNv1vWkrl9ui5E3W9/E3ua9AACb1oavLP3KZY9vOlP1nIXl6Y9C0/EBAEDS2+D/6K8QW3BPuodGRESUcWKHD0NsaAQA6K64Apry8nQPiWjU0tI0zm634/HHH8fevXvxve99D4IgoKurC263G3PmzMHjjz+ejmGNaNu2bQCAioqKQddXVlZi+/btcLvdcDgckzy6sZHk/j2zk5XZo2kzIvdtMyJkdpj9jTsX4cryLNxXXZruoRAREdE092Zi8ke1AFwz69KPBX0xH548/GTq9heWfoHtRYahbn4P5uf+CaqIUsUuWYvh/8h/Qcqel+6hERERZaTgH55NXTfdw3/80tSS1hlQVq9ejdWrV6dzCGNy8ODBYUPqZMi9f//+ESeRTLuLwuzeyuyxtRlBhrYZiYsSNGoVrAYtg2wiIvr/2bvz+Dju+v7j7z10W9JK8hHftpTTcS7ZSgIkgURyDiAcwU6g5XZkFdSLFKyktBz9FRyHtpS2osiOgVJaSGQKFApJLCccgYTYVi7HObU+41vSemWde8zvj9WuVtZqtSvt7uzxej4eiUY7s7Mf7YxnZz77mc8XSLrDvYM62DMkSbpiYZnKCqd/mt26t1Xdw92SpGvnXqtbFt2SsDizTd5rP1fxo/fI4gv0/PTOWaH+935Xxqx5ZocGAEBa8p85o8HRTgmWslIV3vgOs0MC4pKemcg05XQ6o7YjCSa6nU5nxPkul0sulytp8cXDbxiSxiqs7Ubsldnjeman4QCQPr+htd96Spt++bLZoQAAgBzxO+fYOd5MWozsPrlb/3fo/yRJxfZiffbKz8pCv+eJDEMFe7ao5BfNoUS2Z+nbdXZdO4lsAACiGHzkUWlkRJJU/M53ylIQQx4ISCOmVmZnmp6enklbjEgKJbrDE9Yul0ubNm2Sy+WS0+nUww8/LI22JNm4cWPU13O73ZPOKygoUMEMDjh+Q7KEV2YHJ2LqmR1WmW1Nv4ur7XsO67nDLl2znNtxAQCZZXh4WMOjo8qfK9p5QSr09fVNOm+m5yXZ4LddvaHp6SazB7wDeuD5B0K/f2rFpzSviMTsBH6fin7zdyp47ruhh4YvvVODN31VsuWZGhoAAOluMGz8uqL3vMfUWJAZol2jRLtGSJYZJ7M/9alP6d///d9nHEii1pNMsVZVd3d3h6YdDkdoUMhgz+1YLV48eXuML37xi/rSl74U1/rCGYYhWQKV2RYjUKJv2PJj6oFthCez06xntnvIo689+qpmz8rXn950vtnhAAAQl02bNunLX/6y2WFEtHLlyknntbS06N57701pPOlk0OPT7kOBfs1zS/N1wZziaa1n68tbdWzgmCTpyqor9Z5lXGBO4BlU8SN/ofyuR0MPDV57j4av+XOJCnYAAKLynz0rz969kiTbkiXKi1KwCQR9/etfD+U208GMk9m7d+9OSCCTtebIZYcPH1ZZWVnEeTOtfvJrrGf2WFV2jOv0G2PTaVaZ/W+Pv6HTZ0f0wAcuV2khlTkAgMxy33336Z577ok4z+12R/2iO9n27t2r0tLSiPNyvSp796EzGvYGzquuq66YVluQF7pf0I+cP5IkFdgK1HJli6xpVjRgNstAt0r+d73sx5+VJBlWuwYaNsuzYq3ZoQEAkBFGdu+WfIHCxoJrrjE7HGSIz3zmM/r0pz8dcV5fX1/UopdkmHEye8+ePbr11ltVXl4+7XW4XC51dHTMNJSkczgcMVVnV1VVJeT1ysrKJk1mz1R4z2xbPP2yJclIz8rs/af79Z3f7ddlC8u1dtUis8MBACBu6dyuo7S0NGnnJZnuyfAWI9XxtxgZ9g1r83ObZShwTnb3xXdr0SzOZcJZhlya1b5Ott4uSZKRP0v97/qWvEuvNzs0AAAyxvAf/hCaLriWZDZik27XKAnpmf3YY4/NeB2ZMLBNtMEfNdpTW2EDQaYzwxirzA4N4WiNsZI5rDLbkkaV2f3DXtXMmaUv3L5C1jSKCwAAZC/DMEKDP9qtFl29LP4Cj++8+h0dOntIkrSiYoXW1axLeJwZzTuskp9tCCWy/SXzdPZ935V/zgqzIwMAIGMYhqHhp0eT2Xl5yq+tNTskYFpmnMxub2+X0+lUbW2t6uvrp7UOl8ul1atXzzSUpKuuro7aViVYtR1tkMh04TeM0ACQ9mBldiyDP+qcymxr+lRmr1xYrl/8+fUksgEAQMoc7BnUEdeQJKl2cZlmFcR3ev2q61X98I0fSpLsFrvuvfJe2Sy2KZ+XMwxDxTvvlf3NwMW3v3iOzt65Xf7yJWZHBgBARvEdPizfscDYHPlXXC5rUZHZIQHTMuNk9gc+8AFJ0v79+7V161adOXNGDQ0NuvLKK2Neh8PhyIgEcG1tbdR2KMG+3w0NDSmManoC+etAm5GxntmxVWYb4T2z06Ci3uPz6/nDLq1eVkkiGwAApNRvZ9BixOv36v5n75fPCJyTfeyij2l52fKEx5jJCv7wL8p/+X8kSYa9UP3veZBENgAA0xCqypZUcM21psYCzERC2oxI0vLly9XY2ChJevbZZ/W1r31NFRUVamho0LJly6Z8fltbW6JCSZq77rpLDzzwgDo7O1Ub4XaMXbt2JTSRXVdXJ5stcmVOc3Ozmpubp71uv2GMDQA5Wpkta2ZWZn//6YP68s/26V8+dJXec8UCs8MBAGDaWltb1draGnGeb3SwHrPU19dPel6yfv360HlgrnnSGZbMrokvmf1fr/+X3nC/IUmqKavRhy/4cMLjy2R5r/xYRU//kyTJkEUDt3xdvvNiL5gBAABjhv/wdGiaftmIx9atW7Vt27aI88y4RklYMjvcVVddpauuukqS9KMf/Ujbt29XdXW17rjjjkmfs3x5+leh1NbWqqGhQQ899FDEZPb27du1Y8eOhL3erl27kjgAZFjP7FCbkRh3h3GV2eYms3v6R/T1Ha9pQXmh1lwyz9RYAACYqWhfVrvd7hkNuD1TO3fuZADIcwyM+LTnkFuStKC8QMurYr9dd797v/7jtf+QJNksNt131X2yW5Nyap6RbG8+o+IdG0O/D11/nzwXvNPUmAAAyFTGyIhG9nRKkqxVVbKff77ZISGDNDY2Tlq44na7tXTp0pTGk/Qz5mAbkjNnzoTakNTW1uqmm25K9kvHJdgiJNj3ejLt7e1atWqV7rrrrnEJ7aamJm3cuDEjWoxotM2IRYFkdp6CldkxDgAZVpltdpeRr+94Te4hr/7+/ZepKJ/+kgAAIHX+cMAl7+iX/G+rroh5QHOf4dP9z90vj98jSfpgzQd1keOipMaaSay9+1Xys0ZZfCOSpOHL/ljDtRvMDgsAgIw1/PvfyxgKjPFRcM3VMZ+zAOkoZeUf5eXloSx+sL+2xWLR6tWr4+qvnUjbt28PtTcJDuzY2NgYemzdunXasGH8ibPD4dCePXvU0tIih8OhqqoqdXV1ac2aNVq7dq0Jf8X0BNqMBG4FsI3mso1Ye2b7wtuMmJdAfuW4W//1h4NavbRCt18+37Q4AABAbgpvMXJ9HC1Gtju3a1/vPknS4pLF+sTFn0hKfJnIMtirkp9+XNahQIGJZ+nbNXjj35lfQQEAQAYb+MlPQtNFN99saizATJlyL2Owv/azzz6rxsZGuVwutbS06O67705pHGvXrp1WAtrhcGREj+9owtuMzKhnts28NiNf+b+XZUj64u2X8q0iAABIKcMw9LvRZHa+zaK6JbG1gHmz/01tfXmrJMkii+696l4V2AqSGmvG8A6r5GeNsrkOSJJ8VRep/52tEu1XAACYNu/Roxr+wzOSJNv8+cq/+mqzQwJmJOVnhm63W1u2bFFbW5ucTqcMw1BDQ4Oqq6tTHUpOM8Irs4MPxliZLV96DAD5hXev0O/eOK3LFpnXPxQAAOSmrtMDOu4OtMFYvaQ8pnZnhmHogece0LBvWJJ0x/I7dHnV5UmPNSMYhop3fE72o7skSf7iOTr73u9IBaVmRwYAQEYb/N+fBXrNSip+73tkMTGPAyRCypLZDz74oNra2tTZ2SnDMFRbW6tvfetbuvPOO00dzCid1dXVyWaLfGEUbYCoWPj8hiznVGbH2mZE/rGRSi0mthm5YF6pLpjHBQ4AIHu0traqtbU14jwzRgoPV19fP+l5yfr16ycdFCZb/bZrrMXIdTG2GPnZwZ+p83Rg8KX5xfO1YQV9oIMKn/668l/9qSTJsBeq/73fllG20OywAADIaIbXq4Gf/zzwi82mone/2+yQkIG2bt2qbdu2RZxnxjVKUpPZjz/+uNra2rR9+3YZhiGHw6HPfe5zampq0vLly5P50llh165dKisrS8q6/cbYzmaPcwBIwx9emZ369h7ff/qgSgpseu8VC2U14fUBAEiWaF9Wu91uUwsAdu7cmbTzkkz0ZJzJ7BODJ9T60tgXFZ+74nMqthcnLb5MkrfvRyr8wzckSYYsGrj1X+SbR8U6AAAzNfzkk/KfPi1JKrjuOtlmzzY7JGSgxsbGSQtX3G63li5dmtJ4Ep7Mfu6559TW1qaHH35YLpdLhmFow4YNWrdunerr6xP9cpgmb1h1dXAAyJjbjPiNsekUV2afcA/pq794WXNLC/TOy+arwMTKcAAAkJv6hrx67ohbkrSkolBLKoqiLm8Yhv7h+X/QgHdAkvSuJe9S3dy6lMSa7uyHn1JxR0vo96Eb/kae828xNSYAALJF/0MPh6aL3/deU2MBEiUhyezJ+mA3NTXpAx/4QEzrePzxx3XTTTclIhzEwGt4Q9PBymwjxsrscW1GJrndOFkeeORVDYz49DfvWqECO4lsAACQek8fcMk3+t3+26qnrsp+4ugTevrE05KkqoIqNa+cfqu4bGLt6VLxz5tk8XskScOXf1jDV603OywAALLCcGenRp59VpJkW7xYBddcY3ZIQELMOJl9yy23qKOjQ5J01VVX6f7779eGDRvivg22qalJr7/++kzDQYx8Ya1C4q7MDu+HY0vdwAHPHXbpR51HdP0Fs1V/ydyUvS4AAEC43znHWoxcH0OLkXZne2j6nivuUWkeY35YBrpV8tOPyzp8RpLkWfp2Db7jy5KFFnIAACTC2W9/OzQ965OfYOBHZI0ZJ7N37NihhoYGrVu3TqtXr5bFYtH+/fvjWscPf/hDOZ3OmYaCOPg0lpAOHc6s+TE91/CF98xOzcHQ7zf0pf99STarRV949wpZuNABAAAmMAwj1C+70G7VqiXRCzgOnz2svT17JUnLS5fr+vOuT0mcac07pJKfNcp25pAkyTf7EvW/s1WypmxsegAAstrIc89rZPceSZJt0SIVrVljdkhAwiTkjPHOO+9URUXFtBLSPT09JLJN4DPCK7NH24xMozLbYkvNRYfzdL/eOHlWH7l2qS6YRzUTAAAwx6sn+nW6P9AW4+ql5SqwR/9i/9HDj4amb118K1/IG34VP/ZZ2Y8FLrD9JXN19r3flgo4vwMAIFH6tm0LTc/6xMdlsfOFMbLHjPfm2tpa3X333TNaR2Njo84///yZhpJ16urqZJukJ3Vzc7Oam6ffb9EflswOXVLFPABk6tuMnD93lp747DuUP8UFIwAAmay1tVWtra0R5/nC23yZoL6+ftLzkvXr1086wnm2+W1Yi5Hrpmgx4jf8oWS2VVbdvPjmpMeX7gqf+kflv/YzSZJhL1L/e74to3SB2WEBAJA1Rl5+WSO7dkmSbIsWqugWBlbGzGzdulXbwr4gCWfGNcqMk9lNTU0JCaSlpSWGpXLLrl27VFZWlpR1j+uZPfoz1gEgzWgzIklzSgtS9loAAJgh2pfVbrc77jFJEmnnzp1JOy/JJMEWI4ph8Mfnu5/X8cHjkqS6uXWaXTg76fGls/yXHlbhM/8mSTJkUf9t/yrfvMvMDgsAgKwy8PDDoelZH/4IVdmYscbGxkkLV9xut5YuXZrSeGa8RyeqCidXqnnSRcTK7BiT2fKHJ7MjV2gl0td3vKYRn19/2XCBCuzJfz0AAIBIXIMevXi0T5JUXVWkhY7CqMv/8tAvQ9O3Lr416fGlM/uhJ1W0877Q74Nv/4K8NfTvBAAgkXzdPRrc0SFJspSVqehWqrKRfejZkKN8xthtAMGe2Yq1/7U/vGd2cnehwRGfvv27/XrilZPKT1FLEwAAgEie2u+Sf/S0aaoWI4PeQf3q6K8kSSX2El0/P3cHfrSd3KuSn22Qxe+VJA1f8TGNXPkJs8MCACDrDPz0J5I38Hlb/N73ylIY/Yt3IBNNOzt44MCBxEaSJq+VK/zBBHbYTmDY8mN6birbjPzfi8fUN+TVh65ewoBJAADAVL8LazFy3RQtRn5z7Dca9A1Kkm5ceKMKbLnZLs165rBKfvJxWTz9kiRP9RoNvv0LEud1AAAklOHxaOB/fhz4xWpVyQfuMDskICmmnYmsqKjQpz71qcRGE8Hjjz+ujo6OpL9OrvGHVWaHdgJrbMnsVLYZ+cEzh1Rgt+p9Vy1M6usAAABE4zcM/W508MfifKuuWhy9f/gjhx8JTd+2+Lakx5eOLIO9KvnJx2QdOCVJ8p53lfpv+1fJSu9OAAASbehXv5L/9GlJUuENN8h23nlmhwQkxbST2eXl5dq4caPuvPNOPffcc4mNatS9996rzs5O3X333UlZfy7zhVdmh9qMxJrMDmszYk1eVc2rx/u052Cv3n35ApUXxdjPGwAAIAleOnZWvYOB23avXeZQXpT2ZycGT2jPqT2SpAXFC3RZZQ4OcugdUsn/flK23i5Jkq+iWv3v/baUV2R2ZAAAZKX+h8YGfiy+c52psQDJNKMeEcuXL9fDDz+sr371q7rrrrsSktR2u9362te+prq6Ot1888367Gc/O+N1YiJfhMpswxZbwjhVbUZ+/OybkqQ/umZx0l4DAAAgFk+GtxiZol/2Y4cfk6FAscCti2/NvVZpfp9KfvFnsh/rDPxaPEf97/uejKJKsyMDACArjezdK8/evZIk+/nnK/+qq8wOCUiahNzj9/DDD+vZZ5/Vxo0btX//fq1du1Zr1qzR6tWrVVYW/RZMjfbE7ujo0MMPP6z9+/erqalJu3btSkRomIQRVpkdahQSYzJ7XJsRW/LajPzVzRfqmupK1S6JfsEIAACQbE86x5LZb1s++bmJYRh69PCjod9vWXxL0mNLK4ahol99QXnOxwK/5pWo/33flb+c4gQAAJKl/4cPhaZLPvjB3PsiHTklYQ3rrrrqKj322GPav3+/2tratHHjRnV2dqqiokLV1dWSpMrKSjkcDrlcLvX09MjlcsnpdMrhcKihoUEtLS2qr69PVEgZr66uTrZJksXNzc1qbm6e9rrDK7Mto4ltY1o9s5NXmZ1ns+rGi+Ymbf0AAKSb1tZWtba2Rpzn8/kiPp4q9fX1k56XrF+/Xo2NjSmPKVV6+kf00rGzkqQL5xRrXtnkgzm+7HpZB88elCRdUXWFFpQsSFmc6aBgV6sKXvi+JMmw2tX/7jb55q40OywAALKW7/hxDT3xhCTJWlGhojUNZoeELLN161Zt27Yt4jwzrlESPvrK8uXLdf/994d+f/bZZ9XT0yOn0ymXy6Xu7m5VVVXJ4XCourpa1dXVWr58eaLDyAq7du2KqbJ9OvwJqMw+Nu8anX7qjKzFw7rkhnmyJrB/dusTb+i682frisWOhK0TAIB0F+3LarfbrfLy8pTHFLRz586knZeku9/vd4Wmp2ox8sih3B34Mf+ldhX9/muh3wfWfE3epdebGhMAANmuf/uPpNGEYvEdd8hSMPmX7rmq580BvbDjqC6+bp7m1cyicj1OjY2NkxauuN1uLV26NKXxJH0o8atG+/RQcZ1eDGOsujr0TzjWntmjyeyjC96mM7/pkSRdcsO8hMX2+ok+fe3RV9V18qz+6a4rE7ZeAACA6Yi1X/aIb0Qdb3ZIkgpsBXrHgnekJL50YD/wKxV1tIR+H3zbvfJccoepMQEAkO38AwMa+OlPA7/k5an4Dj57I3n5yZN68xW33nzFrbd9cJmWXck4HpkseT0ikNbC24zYRou0Y24zMvqNn2EZ230S+aXWD545LEn60DVLErdSAACAafD6jVBl9qwCmy5fOHl1+lMnnlKfp0+SdMP8G1SSV5KyOM1kO/GCSv7vU7KMnl8OX/lxDa/+E7PDAgAg6w386H9k9AXOPYrWrJGtiiTtuQbcIzr4fKAQM7/YpkUr6ACQ6Uhm56jwNiMWjU7H2mYkmMwe3X0sFiXsFo0hj08/6jyi8+fO0uqlDPwIAADM9eLRPrmHvJKkty53yB6lrdojh8dajNy6+NaUxGc2q+ugSn76CVk8A5KkkfNv0+ANX0hspQMAAJjA39+vs98PjFMhi0UlH/mI2SGlpVeePKlgc4ILrp4tez6p0EzHFsxRfoVVZo/+NGyxVWYH24wYoxcplgT2yn5k73GdGfToQ1cvoYcRAAAwXXiLkbdVT/5Fe+9wr5468ZQkaXbhbK2asyol8ZnJMtCtkp98VNaB05Ik78KrNXDrP0vWyAOFAgCAxBnYvl3GmTOSpMKbb1be8mVmh5R2uo8M6JUnT0qSrDaLLnzLHLNDQgKQzM5R4ZXZ1uBkvJXZlsCFSiKT2f/9zCHl262646qFCVsnAADAdMWazO440hFq43bzoptls2R5QtczoJKfflI21wFJkq/yAvXf/qBkLzQ7MgAAsp6/v19n/+u/Ar9YrSpd/0mzQ0o7Po9fTz18IFSVfemN56m4PMb2ukhrSR8AEunJH9Yz2xpsMxJrz2z/aDJ7tOrGaktcMnvjLRfp1RN9qijhAAMAAMx1sm9Yr57slyStOK9Es2dNfn6SUy1G/F6V/KJZ9hPPBX4tmaez7/sPGYXlZkcGAEBO6H/oIRnu0V7Zt9ws+xLGHDtX5y/e1JmTQ5KkivlFWnnjeWaHhAQhmZ2jxlVmj/40YqzMNnyBr7X8lsDuk8hk9upllVq9jAELAACA+X7vdIWmr4tSle10O/XamdckSRc7LtbysuUpic8UhqGixz+vvP2PB37NL9XZ939PRhl31QEAkAq+7m71f3+0Kttm06xPUJV9rq5dp/XaU6ek0ZzVW+9altDcFcxFm5Ec5QuvzA7mta1xthmxBnYfawLajAx5fHr8lRPy+Y0YlgYAAEi+J51jLUauq5n8y/ZfHv5laDrbq7IL/vANFez9oTQ63kr/7Vvkn32x2WEBAJAz+r7VJmMgMPBy8XveI/uSxWaHlFYG+zza8/Mjod+vft9iOc4rMjUmJBaV2Wmsrq5ONlvkfovNzc1qbm6e9rqNsMpsW7DNSIwDQAaT2Qr1zJ52GCGPvnRcf/HD5/R3771UH30LgxYAAHJTa2urWltbI87z+XwRH0+V+vr6Sc9L1q9fr8bGxpTHlEwen19P7Q9UZjuK7Lp0/qyIy3n9Xj12+DFJkt1iV/3C+pTGmUr5e3+goqe/Hvp94OZ/knfxW02NCQCAXOJ59VUN/vznkiRLSYlmbciu86+ZMvyG/vA/h+QZDnQUqK6tVE3dbLPDynhbt27Vtm3bIs4z4xqFZHYa27Vrl8rKypKy7vCe2cG66tjbjASe67ckrmf2D545pHybVe++fMGM1wUAQKaK9mW12+1Webl5PYl37tyZtPOSdPTckT71jwTOed6y3CHbJHei7T61Wz3DPYHl5r1FjgJHSuNMFfv+nSra+fnQ74M3/K08F91uakwAAOQSwzDk/udvSKPFibM++UnZKiZvg5aLXtx5TG++fEaSlF9s01XvpA1aIjQ2Nk5auOJ2u7V06dKUxkObkRwV3jPbFmozEuN3G77EDgDZdeqsnnb26NaV56mSgR8BAEAaGN9iZPILxXEDPy7JzhYjtpMvquQXfyrLaDHEUO3dGq692+ywAADIKUM7d2rk2WclSbZFC1Wybq3ZIaWVgy/06sWdxyVJFov0tg8uV+GsGNvpIqPMOJl9yy23JCYSpJRf/tB0KBUdZ89sf6jNyMyS2T985pAk6UNXM/ouAABID092BZLZFklvXR45mX3Wc1a/PfZbSVJ5frneMu8tKY0xFSx9R1Xy00/K4gn05hy54N0auv7zUz4PAAAkjr+/X+5vfCP0e9mf/7ks+RQDBp1w9un3Dx0I/X7lbQu14MLcuaMw18w4me10OhMTCVLKr7E2IzYZMmz5ga+uYmD4vIGflkAlt80+/d1o2OvT9j1HtHx2ia6tnnxgJQAAgFQ5dmZYXacDydvLFpSqojjyF/6Pv/m4RvwjkqT6hfXKi7UwIFMM92nWTz8ha/9JSZJ3/ioN3PKPiRkwBQAAxOzstm3ynzotSSp421tVcP31ZoeUNnxev57+0SH5fYG2A9WrKnXJ9XPNDgtJNOMz0a6uLj3xxBOJiQYpEz4ApNWIoypbkrw+GZKM0QuZmbQZGfL4tW71YjVeXy1LjMl0AACAZPrdNFqM3Lb4tqTHlVI+j0p+0Szb6VcCv5YvVf97HpTshWZHBgBATvF0dan/oYcDvxTkq+yee8ifhHn96dM62z0sSZqzrETX3LGU9yfLJWQAyIaGBjkcDq1Zs0YNDQ1qaGjQsmXLErFqJInPGGszYo1j8EeNDgBphFXkzOQYUV6Up79+5yXTXwEAAECCBVuMKEoy+83+N/Viz4uSpGWly3SR46KUxZd0hqGiJ76gvIO/liT5Cx3qf993ZRRxFx0AAKl29tvfDrV7nfXRj8q+kEENg4bOevRix7HQ76vevXjG47oh/c24Mnv58uVavny5ent79fDDD6upqUk1NTWqqqrSBz/4QT344IM6cODAlOv5n//5n5mGgjgY45LZRnyV2X7/uGT2dA8UroERDYx4p/VcAACAZHn+TbckyVFk18XzSiIuM27gx8W3ZlUFUMGeNhXs/W9JkmHLV//tW+WvqDY7LAAAcpLn5cBdUpbiYs368IfNDietPPfIUY0MBRL9y2srVbWo2OyQkAIzTmZ3dnZq7dq1am9v144dO/TZz35WV155ZdzJ7U2bNs00FMTBCBsA0mpIssUxcIBhyBgd/FEzGADy33/dpau/slPOU2en9XwAAIBE6xnwqHcw8GX7hXNLZI2QpPYbfj16+FFJklVW3bzo5pTHmSx5r/2fip4cOy8fWPM1+RZebWpMAADkKmNkRL7jxyVJ9iVLZCkoMDuktHG8q09du7slSfYCq666jYr1XDHjZHZ5ebnuv/9+ORwOdXR06POf/7z27Nkjv9+vHTt26HOf+9ykye277rpL27Zt03PPPcdAkilmaKxnti3ONiOBZHZYm5FpJLNHvH5t331Es2fla1lV5IonAACAVOs6NRCarq6KXN3zfPfzOjYQuKV11ZxVmlM0J2XxJZPt6B4VP/qZ0O+Db/kreS5+n6kxAQCQy7xvHpX8gWJE25LFZoeTNoYHvHqq/WDo96tuXaii0iwbiBuTSkjPbEmqr69XfX29vva1r6miokJ333136LH7779fkrRz507t2LFDO3bs0LPPPqv29nZt3749USEgDv6wNiMWGZI1vl0hvDJ7Om1Gduw7oe7+ETXeUC3rNCu7AQAAEs3ZPZbMrplTFHGZYFW2JN22JDsGfrS6DqrkZ3fL4gsMoDS8Yp2Gr/4zs8MCACCn+Q4fCk3bFy8xNZZ0YRiG/vCjgxpwjUiS5i6fpQuumW12WEihGVdmn+tzn/uc6uvrde+9905oJxJMbIdXbn/2s59VWVlZosPAFPxGWGW2Ick6/TYj1mnsRT945pDybBatXbUo/icDAAAkifN09MrsIe+Qnjj6hCSp2F6s68+7PqXxJYNlyKWSn35C1sEeSZJn8Vs1WP/VmY3yDQAAZsx7KCyZTWW2JGl/Z48Ov3RGklRQbNPbPrhs2u1vkZkSVpkdbvny5br//vu1detWnTlzRp/97GcjLhes3N68ebMqKxkd/Vx1dXWy2WwR5zU3N6u5uXna6zbkC01bUtxmZMe+E3ryjdN652XnafYs+j0BABDU2tqq1tbWiPN8Pl/Ex1Olvr5+0vOS9evXq7GxMeUxJUPX6fDK7InJ7N8c+40GvIFlblxwowrthSmNL+G8wyr52QbZerskSb7KCzTwrm/FN54KAABICu+hw6Fp2xIqsz3DPnX+4s3Q79fcsVTF5ZyzJNvWrVu1bdu2iPPMuEZJSjI7qLGxUWfOnNG9996rm2++WTfddNOky1ZXM0L6uXbt2pXEqvXxPbMVRzLbOCeZHW+bkTmlBaqeU6LP3XJxXM8DACDbRfuy2u12q7y8POUxBe3cuTMn7qZznh6UJFUW58lRNPH86JHDj4Smb118a0pjSzjDUHFHi+xv/kGS5C+eo/73fkdGoXn7GQAAGDO+zQiV2S//5oSG+wMDdS+5zKHFKx1mh5QTGhsbJy1ccbvdWrp0aUrjSXibkXMFB4g0DEP33Xef3G53xOWampqSHQrC+BXWM9swZFjjaZQ/vs2IJcZbUL2+wGteudihHZ95u5bPZuBHAACQPnoHPOoZ8EiSamZPrMo+NXhKu0/tliTNL56vy6suT3mMiVT49NeV/8qPJUmGvVD979kmfzkXygAApItgZba1slLWWbPMDsdUw/1evfzbk5Iki1W68pYFZocEkyQ9mR1UX1+vTZs2qa2tTQ8++OCE+dlya2qmMCZUZsfTM1txtxl59lCv6v/p19p3NPBlho1+RgAAIM2M65c9e+Lgj48deSx0DnXr4ltltaTsVDrh8l9qV+EfviFJMmRR/23/Kt95V5gdFgAAGOXv75e/u1uSZKfFiPb95oS8I4EiyZq62SqdneGt3jBtKT8DjzZAJFLHMMZ62lgVX5uRiT2zoy/+0tEz+ti3n9EJ95DODnunEy4AAEDSjeuXfU5ltmEY+uWhX4Z+z+QWI/bDv1PRzntDvw/d8Lfy1txsakwAAGA83+Gwftk53mLEfWpIrzwZqMq22ixaeeN5ZocEE5lSThIcILKjo0P/8A//YEYIOS+8Mtsab5uROHpmv3GyTx/Z9oyGPH5t/ehqXb2cgT4BAEB6CvbLlqTqc5LZr7he0cGzByVJl1dergUlmXlrq7X7NZX87E9k8QcKDIav+JiGr/qk2WEBAIBzeA+F9cvO4cpswzC066eH5fcF8lgXXz9XJQ4GfcxlSR0AMtyBAwfkdDrldDrV1dUVmu7s7NSWLVv0rW99K+oAkUgsI6xntk2S4k5mT90z+3DvoNb/90tyD3r0rQ+v0vUXzJlRzAAAAMnUNa7NyPhk9riBH5dkZlW2pf+USn76CVlGAm3fPMvrNfj2L0oxjn8CAABSJ9gvW5LsS3K3MvvIvjM6/kafJKnEka/LbppvdkgwWcKS2W63W06nU7t37x6XrHY6nXK5XOOWNYyxqmCHw6GysjK1t7eTzE4hw/BLo9ctFsXZZkTje2ZbJ+l//aPnTuj02WH9y4euUsOKeTOKFwAAINmc3YFkdkVxniqLx86NPH6Pdr65U5KUb83XjQtuNC3GafMMquR/18vmPiJJ8s65VP23/atktU35VAAAkHrhldm52mbE7zP07C/eDP1e+66Fsudn7pglSIwZJ7Pr6urU2dk57rHwZLUkVVdXh/6rqalRdXW1amtrtXz58pm+PKZp3ACQhiFjJj2zJ7kG+vN3LNXttUu0aimtRQAAQHpzDXrU3e+RJFVXjR/88anjT+nMyBlJ0g3zb9CsvFmmxDhdloHTKn7kL2U/8bwkyV+6QP3v/Y6UX2J2aAAAYBKhntkWi+wLF5odjim6dp9WX/ewJGnu8llavNJhdkhIAzNOZu/Zs0cOh2Ncwrquri40XV5enphIkVD+cyuz42kz4vefMwDkWGW2a9CjHz13Qp+4dqGsFotWLa1IZNgAAABJ4Qwf/HFOlBYjGTbwo925U8UdG2UdOC1JMvJn6ex7vyNjFnfNAQCQrgzDCFVm2847T5aCArNDSjmf16+9jx8P/X7VbQsnbXOL3JKQNiOrV69WdXW1br75ZjU0NKisrCwRq0UyWcIGgJRk5BVFXfxc4T2zg21G3ENefeqHL+nlE/26aG6JrqshkQ0AADLDuMEfq8aS2X7Drz2n90iSKgoqtGrOKlPii5tnUEW//XsVvPD90EP+4tnqf2er/LMvNjU0AAAQnb+nV0Z/vyTJlqODPzr3dGvgTOCuuYWXlGv2Eu4oQ8CMk9kVFRV67LHHJEk7d+7UV7/6Ve3fv1+VlZVatWqVGhoatGzZsinX43a7SYKnkGEYocpsqyTZY0tmB1vIjKvMtkgDIz79afs+vXyiX39y3WIS2QAAIKOED/5YEzb44/GB4xrwBuatqFghuzVl46dPm+3Eiyp+5C9k6+0KPeZZXq+BNQ/IKJ5tZmgAACAG3gMHQtP2HOyXPTLo1YsdY1XZl910nqnxIL3M+Gw8vO91fX296uvrQ7/v3LlT3/rWt+R0OlVVVRU1ub1q1Sq9/vrrMw0HMQrvmS1DMuyFMT5xYjLbL+kvtr+sF97s08euWaimt+XegRZAjvH7pANPjh5AjbCfkpa8Rcovlobc0pFdE59rsUo1o4PHuY9JJ/dNXKagVFp8dWD69BuS6+DEZUrPk+ZdGpg+9rzUf3riMlU1UsXoZ+7B30uewYnLnHe5NGtO4G9y/iry38vflB5/k3Lv9tJUGtdmZPbYl/xvnHkjNH1+2fkpjysufp8K9rSp8Kl/lMXvlRQ4xxu84QsaueyPAhUIAAAg7Y08+2xoOu+iC02NxQzP/vKoBvsCVdmLLilX1WKqsmM15PFpYMSnYa+hEZ9fHp9fIz5DpQU2La4InOM+/6Zbx93DGgktY2jE69dVi8t02YJSSVLbk4d0ut+jEa9/3DKNb1usyxaUasjj00f/80UN9fel/G+ccTJ79+7dk86Llty2WCxas2aNGhoa1NXVJafTOdNQEJexZLZFhowYK7Pl9weeHdZmZOfr3drlduuu2vP0l+9YSg8jANnpxD6puEoqnSf5PNL33hN5uT9/Vqqslnq6pO/fMXG+rUD625OB6f2/ln7cNHGZ+VdITb8JTD/7n9Lv/nniMpffJd2xJTD9xFel1x6ZuEz9F6Xr7wlM/+RTUu+Bict86IfSRbcF/qZI8fI3pc/fNP9tkf8WJESwMruiyK7KkvzQ42+4x5LZNeU1psQWC4v7iEoevUf2N/8Qesw79zIN3PoN+SvTN24AADDRSFiuraCuztRYUu1EV5/eeCZQAGLPt2r1e9O/YNI16NGQJ5D0HfEaowlkv5ZWFslRlCef31DHq92hx8eWMbT2ynkqL8rTcfewtj11JPT4iNevEa9fhqR/XbdCkvSbN3r0z08cCMz3+eXx+jXs86u6qljf/9gVkqS23x3Wd55+c0KM77x0jr56e+CLke889aZ+9UbPhGWab1gSSmb//KVTOtw7NG5+ns2iD1wZqJK326waHPGZUiuR0vskJ0tuP/DAAyRAUyzYLkTBASBjrcwOPj+sMnv10nIZhbN0z03L2I4AsstIv7T3f6TO/whU796wUbrp85LVLr3rnwLLhI57lsB08Bb+8sXS7d+YuM6wLwO1qC7yMsVVY9OXvEeqXD5xmcrqsemrGwPJ23MtqB2bvulvpZGzE5cJVg1b7ZFjkfib0ulvQlKcGfTodH+g+qd69vjBH7vcY6060rUyO++Vn6j48b+VZcQtSTJk0XDdpzV07V9Ktvwpnw8AANKHf2BAIy++KEmyLV4s23m502JjZMinp380drfjlbcuUIkjcC4TzGNZLBZ5fH5193smJI89PkOrl5RLko6eGVLnYfeE5HFZoU3rrpovSfrV69369es9oeRwoArZ0FWLyrRhtOvA5h1OPdnVq+HR5HFw2Q1vXazG0WU+9p8v6GDP0IS/5x/ed5EaLg5cd7T89NWIf/ONF1SqvChPfUNetT97fNw8u9WiwjyrDMOQxWIJXXqW5NtUYbcr32ZVns2qJZVjOb3LF5Rq3VXnKd9mUb7dqnybVfl2qy4IG+D8I1cv0G2XzlGB3RJaR77dovllY3eCfuePL5PVagmsx2ZVns0yLudnt1r0sz9ZJbfbraV/G/s2TgRTm/4Fk9sNDQ265ZZbzAwlLdXV1clms0Wc19zcrObm5mmvO7zNSGAAyBiT2aOV2f6wi/x5jkJ99m1zpx0LAKSdYy9Iu7ZKe38sjfQFxhW48o/HEpE2u1S3Pvo6SmZLqz4efZmqmsB/0SxaFfgvmvMbos+XpMvWRp9vs08dL3/T5BL0N7X+5oRaW1sjzHlAN3m9Uz4/merr6yc9L1m/fr0aGxtTHlOijBv88ZxkdrDNSKGtUAtKFqQ8tmgsQ2dU9MTfKP/V/w095i9dpP5bvy7fwqtNjQ0AAEzPyHPPST6fJKlg9WrT4jAMQ16/oTxboJixb8gr16BHIz4jlNQd9vpVVmjXRfMCbUD2HDqjQ71D4xLDI16/Vi0u09XLHJKkb/7moN48M6xhr39cFXLT2xZr5Klene0ZkSSdyDf0J8/s18jTzlCievv6q3T+nGId7BnS2m3PRoy7s+Wtslos2nvsrP7m5xPbGS+vKgols1850a8fv3AyNM9utajAbtXssLv08mwWFefb5BhNHgcSxBYtrhjLo7175Vy5BjzKt48mhkcTwBfMDbwvNqtFm997UViC2TKaQLZqQXkggbysqkiP/1ld6PE8m0XWcwpGr6+p1PU1lVG3240XVunGC6uiLrNqNOEfzexZY+/B1q1btW3btojL+Ub31VRKixFsGhoaVF4+9RuZa3bt2pW0QTENnVuZHW+bkbHKbKuVamwAGW7IHeitfMntgerqHqfU+T3pvMuk2o9Jl98pFfI5heSb7Mtq9yOP6NU/+3NFSnOnys6dO7N2sO6u7siDP/Z7+nV04KgkqbqsWjZL5GS+GWxHnlbJo/fI2jd2G+nIxe/XwI1/JxVk53YCACCbGYYhj8/Q4DNj47kMrLxSp08PhNpJBCuMa+YUa15pIAn6k+dPaOicxLDH59cHV83X3NICnTo7oq8/cSD0+IhvrEr5O398mWxWi37v7NWXf/nG2LzRRPTSykL9dEOgYOMHe47pm789NCHud1xQqX/+wCWSpPZnj+uRlyeOEbP+LYtCyexfvdGr1072S6PJ4/zR6uBTr7vler5XkuSxSi8vsam6KH8sOWy3qigvkIuqLLbrj1fPn5A8zrdbA0MZWaQrF5bq63dcPCF5XJI/dj73sWsW6o9XL5g0eSxJ99wU4e7LczS+depWKLdcEn0Q7jybdVyru3TS2Ng4aeGK2+3W0qVLUxpPWiSzJem+++4zO4QcY4z/LcY2I/4IPbMtJLMBpDOfV9r3E2n2BYEex5L0u29IAz2BnsqnX5Wcv5b8nkD/4/lXSBfcLDXvkubk3mArSD8jhw7p2Of/RrbK6FUYmL6uU2PJ7OqqsS/407LFiG9EhU99XQW7/12W0fM5I79MA/VfkeeiSXr5AwCACYLJ4xGfX4V5NtmtgfYVh3qHxrWTCPQmNnRdTYVsVouOnhnSb7t6R5PDwWUMleTbtP4ti6TR9hX/99Ipebxj6xjxGbp8Qak+Wx9Ijm7e4dQjL58elzyWpB88/Xs5FGhn+PlDJep8cWIF8v971wW6/bLAHfJfeaxLHp8xYZn6i6o0t7RAw16/fvHSKemc5HGezSqPzy+b1abCPKvmluaPtZwYTR7PLR1Lrl65sFSfuHbhhORxeIXyx69ZqNsvmxtKHheMJpsrS/JCy3z3w5fJapHy7dZQ8nh4wKv/++eXQ8vcsHapPl47eXVxZUm+PtdQPel8SZpbWqC5pdEHUC/Ks0l5URdBGkqbZPbnPvc5s0PIKeGHOYsU0wCQhmGo7bcH9f5zktlWG8lsAGns1/dLv/ma1PClsWT2H7ZI7iOBaWuetPwG6eJ3BfonS1J+MYlspAXD59Obn7lH/oEBzf+Xb0g332x2SFnJGV6ZHdZPcFwyu9z8ZLa15w0VP/IXsp/cG3rMs+haDdz8TzLKFpoaGwAAUwm2rRjx+uUzpLLCQEqqd8CjE+7hCcnjsiK7rloUuNvoDwdceu1k/7jk8YjXr9rFZbpptKXCv/zqgJynB8eSx6OJ5Ka3LQ61Xbjtm7vVN+wdbXExlhn5z49erssWlOpk34g+8GDk9hW/v+daFefb1HV6QJsec06YP680P5TMPtgzpB2vdE9IHi+tGMu9VJbkqbqqaFzyuGyoT46fBKqf8y66SDdfXa3V/SPKG+19XDBaQXz5wtLQev5l7QrZRpPD4VXI5432P15QXqCn/+raccnjc9UuLtd/fvSKqNvv6mWOUHX1ZC4+b1bU+ZJUnD/+Tjefx6+n2w9q0B0Yv2T+hWVafhVFHJhc2iSzkVrhA0BaDUl5UyezH/z9EX3/maN6vyS/NTyZnbQwAWBmjj4n/fafpIrl0qXvH3v84z8L/LTlS4UOqWDqky7ADJ5jx+Q5flyOu+5UyTXXmB1O1gr2zC4vtKuyeKw8JzyZXVM2Rd/0ZDL8yn/h+yr67Vdk8QYGFzKseRp662c1XNvIyRgAIKLw5PGIz5DdalHpaAL5QPeA3EO+ccnjYZ9fl8wr0eLRhOsP9xzTwIgvlDwOVCv79ZGrF2qRo1C9A55Aawqv/5xlDP3nRy9Xcb5Nzxxw6Z4fvzKu8liS5pbm67HmOknSz/ee1D8+fmBC/Ncuc+hbHwwMgv3Iy6f14+dPTFjG5zdCyezdh93ad+ys8kJVw4GfIz5/aPmaOcXy+PyB+WHLlBcF3pfyIrs2vHWR8uxWFYT1Lg4OgCdJly0o1dYPXRpqWxFMHhfax9qxfrhugT5y9YJJk8cabU1xbnuKwR075Bqdzq+r0wdXzZ9yO79lefQEs9ViUWFeep4rDJwZ0ZP/vV+nDgbajuQVWHXNHUvGDTQInItkds4K75ltTNlmxDAMHXMP68I5gQ81wzq269jCDtgAkDa8I9JPPh3ogX3n96SKZWPzKqPfkgaki/xFi3TBk7+V4fHo7NDEEdIxc+4hr06dDQw0VDO7eNzFU3DwR5mYzLb2OlXccZ/sbz4desxXUaOB274h39zLTIkJABBZMHnsGR0Yb8Tnl6MoTwX2QDuHV070jxsUL5hIXnPRbOXbrTp6ZkiPvnx69LljyeMCuzXUt/fXr/fooc5jE5LHl5xXor9/d+DOws07nPrRc8fHJY8l6UOr5qtlTeA8+Eu/fEPPHemb8Dd8/pbqUDL73397SGeGJg5Avebi2VrkKJTfMPRkV29Y8niswtjrD7x2WaFdl86fNSEx7Aj78vjKRWVqvmHJaILZEqpCPi+sxcXHr1mo94y2r8gPW1dpwVhuItC+InoS9N/WrYg6f1aBXZ++IXr/X0dRnuqWRk8g26bZjnU4rF+2mYM/Jlv3kQHtffyY3nzljIzR7xpseVZd90fLVeJIz77RSB8ks3PUxAEgoyezLRaL/vbWGp09Xamz35W8trHl7fkkswGkod/+g3TyJekd90nzLzc7GmDaLBaLLPn5EsnspHCeDuuXPXvsTjW/4ZfTHbiFeH7xfJXklaQ2MJ9HBZ1bVfj0P8viGw49PHzFRzV43V/HdFcdAGS7cyuPR3x++fyGFpQHrldPnx3RwZ5BDY9WHgeTx+WFebqupkKS9Htnr1442jcueTziM1S7qCzUk/jrTxzQS8f6xiWPR3x+bXjr4tAyt7Tu0sm+EZ3buXjrh1aqbmm5+oZ9+sj3Xoj4d1y7zKEqe76OnhnWN351cML88kJ7KJl9qn9Ezx5xh6qK80YrjMOTuEsri3TNMkegmni08jjfZtGVi8ZaU6y76jzdeEHVuORxvs2iS+eP3bH4b3euCPQ2DkseF9itofYgVSX52r3xrVG30cXnzVLbB1dGXeayBaW6bEFp1GWWVhZpaWX0z76pEtnpzjAMjewaTWbn5yv/iuy8huna3a1nfnxI/rAvWwpn2fWOj5+vqkXFUZ8LiGR27jLOHQAyL/IB42cvnlTn4TP6m1vPl81qUUmeVWcl+WxjTfTtBel5uwqAHGYY0vEXpXmXSdfdY3Y0wLSd+pd/VeHKS1V6001mh5K1usKS2TWzx86HjvYf1aAv0H4k1YM/2k6+qKIdG2U/tS/0mK9ssQYb7pd3yXUpjQUAwkVKHnt8hgrtVs2eFaimfPVEv7oHRsYljz1eQysXzNL5cwJfDP7nM2/KNegdHfhudDmvXx+/dqHOn1Oi/mGv/vJHr4yuP/BagR7Hfv3Xx65QVUm+nj3s1if/68UJyePSApt++5lrJUm/er1Hf/9o14S/44qFpaFk9m+7evWDPcci/r3BRPXB7kG9fnJgXPK4yG4dV31bt7RcgyP+ccnjPJtVc2YFKpBL8m36zI3LxiWPC0bXVzLaQ/iSeSX6r49dHlblPJawDlp75Xlae+V5UbfTB1fNn7I9xbsunRt1vkaTzEgd3+HD8h0/LknKv/xyWQqjFx1mouNv9OkPPzqoYOfborI8Lb+qUhe9bY6Ky6jIRmxIZuessJ7ZkySzH3vltL74i9c1r7RArkGPqkryZfgD938wACSAtGaxSB/8b2mwV7JzUoTM5O3t1elvflNl77mdZHYSja/MHjsfesMd1mKkPEUtRrxDKnzq6yro3CqL4ZMkGRarhq/6pIbe8lfSJMUHALLbWPI4kPANDoA3d1a+Sgrs8voN7Tp4ZjQxPJZkHvH69a5L56ikwK7j7mG1P3s8lDwOVCr7ZbVa9HfvukCS9Js3erTtqSPy+Pwa9hqhRPIFc0r0r6OtGf7x8QP6/q6jE2J83+Vz9aV3Btbzz786oKf2uyYsc8+Ny0LJ7O/vOqoTfSMTlrl1xRydP6dEVotFr53sn5A8Li+0h5JgFcV23XRh1YTkcUlYsdWVi0q1sWH5+BYYNqsqSsZaXHz8moW644p541pg5NvH9z/+57WXTLmdgi0+JlNgt+pj10QfrLekwK5L55NAzlXDf/hDaLogC8dKGe736nc/3B/6N3zBtbO1+vbF5JQQN5LZuSpsAEiLMbHNyK9f79Ff/+9rqirJ05YPXaqqktFk0OjTxiWzp9kLCgCS4s090vyrJKtVKmYUbGSuoRcCtyIXXRF9ZHnMTNfo4I86pzI7vF92Kiqz7YefUtHOe2VzjQ2A5Zt9sQYaHpDvPPYBIJX8hqEhz/jk8bDXL6/f0IVzA8nYE33DejVC/+OyQrtuXTFHkvRkV6+eOegaqzwerWK+cmGpPrR6gSTpnx7fr92HzoTWEUxU3/2WRaFlbv/WHh1zD0+I81/WXqIbzq+Ux+fXpx56KeLf8tbqCpUU2NXdP6JtTx2ZMD/fNpbMHvT49KZraHRQO4uKRttJVIUlfi+ZV6JbL5k9btC7fLtVK8NaU3xo1XzVX1QVSjAHW11UV40dY9s+eKksFsu45HGwhYUkFeXb9Ou/jJ7MW1ZVrH+84+Koy5w/pySUQJ/MvLICzSsriLoMkArj+mVfc7WpsSRD5y+OaOhsoAf7/AvLtPo9i8knYVpIZueocbdi2fMly9i3zk/td+mzP3lFpYV2tX1wZWjwh8ATA5XZ/rDlLXyLBiBdHHtB2nazVPtR6d1fNzsaYEYGn39eklR0xZVmh5LVnN2ByuxzEzZd7rHb0s8vT14y2zJ0RoVPblLB3h+EHjNs+Rq6+s80vPpPJBt3lyA3jHj9GvT4xg+M5zVUUmDTIkeg8GbvsT6dcI+EBtYLVhlfvnCs3+62p47oVN/IuOTxiNevT75lkS5bUCqPz6+P/ecLE5LHI16/fvCJK7XIUahXT/TrQ999fkKMdqsl1B9498Ez+vzPX5+wzIVzS0LJ7M4jbn3vmYlVzFaL9KHR6TODXvUOeFUwWglcWhioQg72JJak+ouq5B7yjkse59ssWlwReF8K7Fb9za0145LH9tFB+ILHtZrZxfpJ41Xjnh9IMo9d191yyRzdcsmcqNvpXSvn6l0ro7enuOH8qYsJllVxpwkQzvB6NbJnjyTJWlEh+/mpbXGWCof2Bu7YyCuw6tq1S0hkY9pIZueocT2zw/pfj3j9+rtfvqFCu1XfuuvScbfbSpJG24yE4/ADIC14R6SffDpw58mqj5sdDTBjg889L0tBgQovin7bMqbPPeTVydHb3GtmF8sSNnBUMJldZCvS/OLofUenK++NR1X0xN/I2n8y9Jh3wWoNNNwvf+UFSXlNwAy/c/bq608cmJA8XlpZpO9/LHDnwZbfH9aDv59YOXzLJbO1+b0XSZK+/dQRPf5az4RlPnXd4lAy++d7T2p/9+C4+TaL9O7RBKzNalHvgFf59kAV8KyCQBVyvs0q2+gxoLI4T7evnBt6PG80MVxgs8owDFksFl2xqExffuf5ob7Gwari0rAk9EevXqAPjLavyB9dR75tfJ/lL79r6n/rn61fHnW+1WKZsodyYZ6NBDKQxjx7X5IxEPiCPb+uThardcrnZBKfxy/vcCCf5JhfTH9szAjJ7JwV1mYkLJmdb7fqX9ddokGPXxfNi3A7VrA9CRlsAOnmyX+STrwo3bBRms8t+chsht+vwRdeUOHKlbLk5cXwDEzH/u7wftljd6Kd9ZzVsYHAYGA1ZTWyWhJ7QWnpP6miX31R+a//IvSYkVeiwevu1cjlHx53xxyQLTw+/4TkcbDiWpJWzp+lD1w5b0LyuGbOWAL2j1Yv0JqLZ4cGxcsf7aW8oHzseibYvqIgrP9xePLYarHol59eHTXWeWUF+n/vjp5kXuQoHBd/JI6iPDmKOIYDmNrwM2H9sq/OvhYjw4Pe0HRBsS3qssBUSGbnqHGV2ef0y47WU8yIUJlNYhuA6QxDevqbUtUF0g2fMzsaZDDD79fQ3r3ynu6Wr7dXhscTmlfaUC/77Nnyne2X++c/j/h8xx3vlyU/X55jx3T217+ZMN9aUqzy22+XJA298ooGn4twG/t581RyzTWq+MiHlbdgQUL/PoznDOuXHd7LNbzFSEIHfzQM5e9rV+Fv/l7W4TOhhz3LbtTATV+RURZ9YDAgU72tukI/3bAq6jLvuKBK77igKuoyq5eUT/lac0vpfQwg84zrl311namxJMPIgC80nV9EKhIzwx6Uowxj8mT2FE8cnSCDDSCNnDkiDZ2RLrszMA4AEAfv6dOS1Sp7ZaVksejgRz8mY2hownKFF18k++zZ8rvP6PiXvhRxXWXvfrds+fkafuONiMvY588PJbP7f/+UTj7wwIRlSq67TqXveIfm/sVfJOTvw+S6To9VZodXfyZj8EfrmUMq6rhXeYd/F3rMX1Spwbd/SZ6L3iNZOLcCACAX+d1uefbtkyTZq6tlmxu9L30mGh4Iq8wuoTIbM0MyO0dZFVZhbYujesEwJjzEpRcA09kLpfovSgujV30B5+p96GGd2LxZ5e9+t+b/3ZdlsVg076/vk8WeJ1uFQ9aCsFZcNYEKXVtVlZZ8e1vE9VkLA8sXrlwZcRlL/tiXLWW33KzCiy+asIzN4UjI34apOcOS2dVVY21GEl2ZbTu6S7P+5yOyeMcqwUcufr8G3/4FGUVTD5QGAACy18hzz4XGJ8vGqmxRmY0EYw/KUVaNfStmscVRxRhqM0IKG0AamTVHuv4es6NAhhl6+WUd/7u/U95552nW228IPV5x551Rn2ctKFDJW98adRl7RYXsUyyTt3Ch8hbSVsJMwcrs0gKb5swaOx8Kr8yuKZ1hMtswVPSrL4cS2f7ShRq46SvyLr9xZusFAABZYWTv3tB0/pVXmhpLsoyrzC4mFYmZYQ/KVcZYZbbFGsduEKEym7w2ANP5/VKWjfiN5DK8Xh37/N9Ikhb967+ocMUKs0NCip0d9upE34gkqXp2sSyjbT58hk/OPqckaWHJQhXnFUddz1Tsh38n+8kXA+uefYn67twu5c+acfwAACA7ePa+FJrOu/RSU2NJFgaARCJx5Z+zwpLZljh2g9FkdoSUNgCYZ8vbpe+vNTsKZJCe//gPDe3bp6pPfpJEdo4KH/yxZvZYwvrN/jc17BuWEtQvu2DXN0PTQ1f/KYlsAAAQYni98rz8siTJdt55ss2ZY3ZISTGuzQiV2Zghktk5yhKWjrZYYv9WzPBHSmNTmg3ARN4R6eQ+yZZndiTIEIbfL/cjjyp/6VLNbv602eHAJOP6ZYcls7vOhPXLLptZixHb8edDAz76HMvkOf+2Ga0PAABkF+/+/TIGA1+wZ2tVts5tM1JEZTZmhq9DclZYMjuuW/NHn2chgQ0gTZx+TfJ7pblU1yI2FqtVS//r+/IeOyZrYaHZ4cAkXWHJ7PDK7DfcYf2yZzj4Y8Husars4VV/Ilm5eAMAAGPC+2XnrczeZPZIeDK7hFQkZobK7FxljN3iYbHEcSDx+yc8RF4bgKlOjPaYm0cyG1PzHD0qSbLm5yt/6VKzw4GJnN3hldlFoenwwR9n0mbE2vOG8t54VJLkL5mrkUvumPa6AABAdgrvl52/cqWpsSTTcHibkSKS2ZgZktk5K7zNSPw9swEgbZwMJrOz9+QPiTHsdKrr1tt06pvfjGFpZLtgZfasApvmzsofe9wdaDNSbC/W/OL5015/we5vhdq6DdfeLdkLZhwzAADILp6XRq9l7HblXXih2eEkTbDNiM1ukT2fVCRmhq9D0lhdXZ1stsi3ozY3N6u5uXna655uz2yS2QDSzol9kq1AqpxZOwBkN8MwdOIrX5UxMqKSa99idjiTam1tVWtra8R5Pp8v4uOpUl9fP+l5yfr169XY2JjymKbr7LBXx90j0mi/bMvobWZ9I306MXhCGu2XbZnm7WeWvqPKf+UnkiR/QZmGL/vjhMUOAACyg7+vT94DByRJeRdeIEtB9n7xPTIYOI9l8MfMtHXrVm3bti3iPDOuUdiL0tiuXbtUVlaWpLWHtQuZVmU2vUUApIn3/bvUu1+y8ZGGyZ19/HH1/+53Kn//+1Vce5XZ4Uwq2pfVbrdb5eXlKY8paOfOnUk8L0mt/d2DoemaqrAWI+7EtBgp6HxQFr9HkjRyxcek/FnTXhcAAMhOnn37QtN5l2b3XaahZHYh44dkosbGxkkLV9xut5amuH0jV/45K3wAyDh2g0iV2eS1AZhp1pzAf8Ak/MPDOrHpfllLSjT3ns+YHQ7SQPjgj9Vhgz92nekKTZ9fPr1ktmWwVwUv/rckybAXavjKT8woVgAAkJ3CB3/Mz+LBHw3DkM8TKKikxQgSgb0oR1nomQ0gG/Qdl97cI3mGzI4Eaaznu/8hz5Ejmt3cLPscvviA5AxLZteEJbPDK7NryqbXuqjgue/K4g1Ufo9cepeM4qoZxQoAALJT+OCPeVk8+KPfO5ZHsuWRhsTMsRflrLE2IxZr7LuBQTIbQDrZ97/S1pukg0+aHQnS2Kzrr1P5B+5Q5YfpW4yArtNhbUbCK7NHB3+0yKLqsur4VzzSr/znvytJMiw2Da3akIhwAQBAFvK89pokyVJWJtuCBWaHkzRez1j+iWQ2EoE2Izlq2gNA+gMHIYPeIgDSwcnRaoZ52VvJgJkrXLFCC77yFbPDQBoJVmbPKrBpbmm+JMnr98rpdkqSFpYsVJG9KOo6IinY+0NZh1ySJM/F75VRtiihcQMAgOzgd7nk7+6WJOWdf/60B53OBL6wZLY9L3v/TqQOX4nkrLAK63iS2bTMBpBOTrwkFVVKs+aZHQnSkOfoUbkfeZS7ijDOwIhPx9zDkqTqquLQxeOR/iMa8Y9I0+2X7RtRQefW0K9Dqz+VqJABAECW8XQ5Q9P26mncDZZBfFRmI8HYi3KUMa7NSDyjyZIQAJAm/H7p5MvSvEulLK5kwPSdam3Vm3/5lxrs7DQ7FKQRZ3f44I9j1dfBFiOaZr/s/Fd+IuvZY5IkT/Ua+asunHGsAAAgO3m7xs478s6f3jgdmYI2I0g09qIcZQmrUrMonspsktkA0sSZQ9LI2UAyGziHt7dX7v/9mYpWrVJRba3Z4SCNdJ2aZPDHM2ODP55fFmdltuFXwe5vhX6lKhsAAETjCUtm22uyO5nt84zlkewks5EA7EW5yhKWzI6nMjuYzKYIEoDZ+k9L5YtJZiMi989+JsPjUcUH78rqHoSIn7N7bPDH6vBktjssmR1nm5G8rkdl6w1clHoXXivfglUJiRUAAGQnrzMsmU2bESAuDACZo8ZVZsc1AGSkptkkCQCYYNFq6TN7uWMEExiGIVf7dlnLylS6Zo3Z4SDNdJ2OXJnddSZwUTnLPkvziuLow28YKtj176Ffh+qoygYAAJMzDEPe0Z7ZtvnzZS0pMTukpKLNCBKNvShnjR1MRM9sAJmML9RwjqEXXtDw66+r/PbbZS0sNDscpBnnaDK7ON+qeaX5kqQzI2d0auiUJKmmvCauan774d/JfuJ5SZJ3zgp5l749KXEDAIDs4Dt2XMZA4Hwk26uyNaEym2s3zBzJ7Jw1vcpsgwpIAOniiU3Si9vNjgJpyD53rqoa75bjzjvNDgVpZnDEp6NnhiVJ1VXFoaR1sCpb0xj8sWD3WFX28OpP8wUbAACIyts11trMnuWDP0qSzzuWzLbbSUNi5tiLctY024yEktlcqAEwkWdI+s3XpJd+bHYkSEN58+dr7l/9lQovutDsUJBmnN2TDP44zX7ZthMvKO/Qk5IkX/lSeS64LWGxAgCA7OR1OkPTeVk++KMkeUfG8k+2fNKQmDn2olw17QEgkxMOAMTl9KuS4WPwR0zgPXVK/oGBGJZELnKejjz4Y5d7rDL7/LLYk9kFu74Zmh5e1SRZGY4GAABE5+kKG/wxB5LZDACJRGMvylXjBoCM58KLbDaANHBiX+Dn3BVmR4I0c/Ib39Br175F3tOnzQ4FaWiywR/fOBOozLbKquWly2Nal7WnS3lvPCJJ8hfP0ciKDyQ8XgAAkH28wWS2zSb7kiVmh5N0tBlBorEX5aywpLQ1jt3A749hIQBIspMvBX7OW2l2JEgjht+vs7/6tfIWL5Z99myzw0EacoYls6tnF0mSvH6vDvQdkCQtmrVIhfbYBg0t2PMtWUbPp4Zr75ZifB4AAMhdhscj74GDkiT7sqWy5OWZHVLSeUfCKrNpM4IEYC/KWTPtmQ0AJjrxkmQvkipjq6BEbhjau1e+06dVeuM7zA4FaSpYmV2cb9X8sgJJ0uGzhzXiH5HiaDFi6Tum/JcDPfuN/DINX/bHSYsZAABkD++hQ5LPJ+VIixGdU5ltszP+GmaOxn45yhKezI6nv2OEXLaFYxGAVLvg5kBVdjw9/5H1+p54QpI068YbzQ4FaWhwxKejZ4YlScurimUZPYEJ75ddUx7bRWXBsw/K4vdIkoav+IhUUJqUmAEAQHbx7t8fms6rrjY1llTxecYSSXZ6ZiMBSGbnKGNcMjuegwmV2QDSwLWfMjsCpKGzT/xKNodDRVdeaXYoSEP7ewZDZzGR+mVLUk3Z1Mlsy2CvCl78b0mSYSvQ8FWfTEK0AAAgG3kPHQ5N25YsNTWWVKHNCBKNvShHWSz+sOl4KrNJZgMA0o9/YEDyeTXr7TfIYqNiHxNF6pctSW+4x5LZ55dP3WYk//nvyeIJrGtk5V0yiunPDgAAYuM7MpbMti9eZGosqTK+zQhpSMwcldm5KjwnHUebEWM0mW2I3iIATLL7O9Ke70rvb5PmXmx2NEgT1uJiVf/sZ/KPjJgdCtLUuGR21cTK7NK8Us0tnBt9JZ4BFTz3HUmSYbFpuLYxWeECAIAs5D18JDRtW5QjyWzPWDKbNiNIBPaiXGUJHwAyjt2AwmwAZjvaKR17TiquNDsSpCFrfr7ZISBNdYUls4NtRnqHe9U93B14rKwm1Ed7Mvl7fyjrUK8kyXPR7fKXL0lqzAAAILv4jgSS2dY5s2UtKppy+Wzg9dBmBInFXpSzwpPZ8RTok80GYLITL0klc6RZU1RQIqec/laben/4kNlhII05Tw9KkgrzrJpfXiCdM/jjlC1GfCMq7Nwa+nVoNb37AQBA7Pxnz8rfG/hS3L5osdnhpEx4ZbbNzl3+mDmS2TkrfADIOHqL0jMbgJn8funkK9LcFWZHgjRiGIa6H3xQZ37+M7NDQZoa9Ph0xDUkjbYYsY5WYIcP/nh+WfRkdv4rP5W176gkybO8Xv7ZtDkCAACx8x4OG/xxcS4lswN5JItFstpIZmPm6JmdAk6nU5s3b1ZNTY0kyeFwaMOGDSZHNc3K7GAym+MPADO4DkiefmnepWZHgjTiefNN+c+eVeHFl5gdCtLUwe7B0JlP+OCPMVdmG34V7P730K9DdVRlAwCA+PgOhw/+mDvJ7GCbEVuedcqWbkAsSGYnmdPp1KpVq7R//345HA5JUktLix544AFt3LjRxMjCKqxt00hmh+NYBCBVTuwL/CSZjTBDL78sSSq8hEpZRBapX7bCktlWWbWsdNmkz8/r2iFbb2BZ78Kr5VtQl9R4AQBA9vGOS2bnxuCPCmszYmPwRyQIe1KSbd68WRs2bAglsiXpvvvuU0tLi6lxja/MZgBIABli6VulP3pYqrnJ7EiQRoZffkWSVHAxyWxE1tU9GJoOJrO9fq8O9B2QJC2etVgFtoJJn1/w7IOhaXplAwCA6fAdPhKazq02IySzkVjsSUn28MMPh9qLBAUT2x0dHSZFNV5cyWyy2QDM4vNIxZXShbdIZQvMjgZpZOiVVyS7XQUXXGB2KEhTzlMTK7MPnj0oj98jTdVixDss27FOSZLPsUzeZTcmO1wAAJCFxlVmL1xoaiyp5B0JJLPtedzWj8QgmZ1ELpdLLpdL1dXVE+Y5HA51dnaaEpckGeMqs6czACQHIQAp9Npj0jffIp1+I4aFkWtm3fgOVX38Y7Lm55sdCtJUV3cgmV2YZ9X88kAFdqyDP9q6X5PF75Uk+c67KjB6EQAAQJyCyWzr3LmyFBaaHU5KnO0ZDiWzi8o4V0di0DM7TFNTk9atW6eGhoaoy7lcLm3atEmSVFVVpa6uLq1Zs0Zr164dt5zT6Zx0HZWVleru7k5Q5DMTX5uRQDLbCEtmW61c1AFIouMvSts/IdnySCIhoop168wOAWlsyOPTkd4hSVJ1VZGso8eR8MEfa8prJn2+7dRLoWnfXPr1AwCA+PnPnJHhdks5NvjjCefZ0PS85bNMjQXZI+eT2U6nUx0dHWpra1NnZ6fWTXFB7HK5tGrVKrW3t6u2tjb0eFNTk3bt2qXNmzfH/Noul2tGsc9EsDLbYhhxJYfGCrPDnkNuCUCyuI9J/32X5BuR/rhdqpo84QQAkRzoGQzdj1ZdNTb4Y8yV2eHJ7DkkswEAQPy8Yf2yc2nwx5POvtD0vJpSU2NB9sjpNiNbtmwJDcQYaxJ63bp1Wrt27bhEtiS1tbVpy5Yt4/pghw/6eK6enp5px51IFim+SscIldkWstkAkmGkX/rBByX3m9J7/i0w+CNwjp7v/ae63v1uDb9BCxpE5jw9Nvhj9eyxZHawMrs8v1yzC2dP+nzbyfBk9oqkxQkAALKX70juDf5oGIaOj1Zm2+wWVS0unvI5QCxyOpm9YcMGtbe3a8OGDaqsrJxy+WAVd1NTU8T5d95557ikeHCdkSqwXS5X1GR30llGK7PD/h+b0domKrMBJNvv/0069pz09hbpirvMjgZpanDvixp5o0v22ZMnI5Hbuk5PHPyxZ6hHPcOBwoKashpZJvti3/DLdvplSZK/dJGMQhPP3QAAQMYaN/hjjiSzz/aMaMA1Ikmas2yWbPacTkEigXK+zUg82traJCnigI6SVFNToy1btoQS1cH/JqvCXrNmTVLjjYVFkjGNntnhGWxa2AI5aOCc45phSH6PVFQp2fMlz6B09DnJOyh5RyTDH/hPhnThbZLNLvUdlw49PXHdecXShTdL131GKj1Pqv1oyv4sZJ6hl/Ypb9Ei2cz8ghhpzRmWzK6eXSSd2y+7bPL2RVbXAVk8ged76ZcNAACmKTyZnSuV2eNajFTTLxuJQzI7Dp2dnVGrqYNJ7t27d4cGkbzzzjvV1dU1brngwJBTDTSZTKGe2WH/j+2Jo21GLOHJbLLZQNbqOyE5fyV1PR5IKi97W+Dxr6+UPP0Tl298QlpYG0hUf+fWyOv866OBZPbR56T2j02cX75EuvDFQFJ8VYT5wCh/f79GnE6V3nyz2aEgjQUrswvtVi0oL5QkveEO65ddHqVfNi1GAABAAoTajFgssi9YYHY4KXE8bPDHudX0y0bikMyOg9PpjNqOJJjoDiarJamlpUVr1qwZ136kra0tVOUdjXt0pNtICgoKVFBQEEf044Xqq43pllaHVXOTywayy6GnpVf+T+p6Qjrx4tjjcy8eS2bXfkTyDo9/ni1fKh49RpbMlm7ZJOUVSvZCyWINHCwslsBykjT/Cmntdya+fh691BCboVdekQxDhZdmT8Xs8PCwhoeHI86Ldl6QCn19fZPOm+l5SbIMe/064hqSJC2rKpLNGjhpYfBHAACQSr7ubkmStaJCljQ8Z0qGYGW2Lc+qqkVc42WyaNco0a4RkoVkdhx6enombTGiSXpkV1dXq729XS0tLaqrq5PT6VRVVZU2bNgw5estjnLryRe/+EV96UtfivtvOJdFRpyV2eN+AMg2IwPS7/9VeuXnUskc6bI7pZqbpJobAy0/gm6bYtDcglLpLZ+OvkzZfGnlHYmJGzlp6KVAorHw0uypmN20aZO+/OUvmx1GRCtXrpx0XktLi+69996UxhOLA92D8o+etNREGPzRZrFpaenSSZ9vO7UvNO2jzQgAAJgGwzDkd/VKkqwVudEab+DMiAbOeCRJc5aW0C87w339618fV6RrNpLZcYg0kGMk3aPfuAXV1taqtrY27tc7fPiwysrKIs5LVPWTVdOszA5vM2KlNBvIGvnF0p3fk06/Js2+SLJy0oH0Vf7+96vgggtUeNnlZoeSMPfdd5/uueeeiPPcbnfUL7qTbe/evSotjXyLaDpWZUuSszu8X3Ygme3xe3Sw76AkacmsJSqwTRK7YYQqs/2FFTJmzU9FyAAAIMsYAwPScGAgRKujwuxwUqL7yNg5GFXZme8zn/mMPv3pyMVqfX19UYtekoFkdhorKyubNJk9U8a42up4ktGjPbMZABLIPsf3SnMvkay2wE8gzdlKS1XylreYHUZCpWu7DkkqLS1N2nlJsnSFDf5YMzr448G+g/IaXmmKftmW/pOyDpyWgv2yOeEBAADT4A8rjLRW5Egy+/DY+EqVJLMzXrpdo1ByFweHwxFTdXZVVVVK4kkEi2ZemQ0gC/SdkL59i9T+cbMjAWLiHxrSwLPPyj84aHYoSGPO0xMrs8P7ZdeU1Uz63HH9smkxAgAApsnf2xuatjpyo83I+MrsElNjQfYhmR2HaIM/arSntsIGgkxnhiVQYR1IZsexGxihoSNDD5HXBrLA438njZyVrvig2ZEAMRnat08HP/RH6vnP75sdCtKY83Tgy44Cu1ULywulsH7ZYvBHAACQAuOS2ZXZX5ltGIZ63gwkswtn2VVcnmd2SMgyJLPjUF1dHUpYRxKs2o42SGS6sRqKcwDIiW1GyGYDGe7oc9Kz/yUtv0G66J1mRwPEZGjvXinLBn9EYo14/TrcG0hmL6sskm10jI833GGV2eVRKrNPUpkNAABmblybkQwofpypfteIRgZ9kqTKhcWykDNCgtEzOw61tbXq6OiYdL7T6ZQkNTQ0JOT16urqZLPZIs5rbm5Wc3PztNc9rmf2tNqMRJwEkGkMQ3rkvsBx4Nb7+XIKGWPopUCisXBFdiWzW1tb1draGnGez+dLeTzh6uvrJz0vWb9+vRobG1MeUzQHewblGz3dqR7tl20YRqjNiCPfoaqCyVvDBSuzDXuh/I7MKVQAAADpZVxldkX0O/6zgevYWBvAivlFpsaCxNi6dau2bdsWcZ4Z1ygks+Nw11136YEHHlBnZ6dqa2snzN+1a1fCEtnB9SV7oCWLjDgrs8eeqQiTADLMvp9Kh34vrf6kNI/KQ2SOwRdeVN7ChbJn2SA60b6sdrvdKi8vT3lMQTt37syoASDHD/4Y6JfdPdwt10igOur88vMnrxQadst25pAkyTd7dGBcAACAafD3jlVm2yqyvzK7NyyZ7SCZnRUaGxsnLVxxu91aunRpSuOhzUgcamtr1dDQoIceeiji/O3bt6ulpSXlcc3EdAeANMb1zCabDWSs5TdIb/lT6cbPmx0JELORI0c0sn+/iq+9xuxQkMYiDf4Y3i87+uCPL4em6ZcNAABmYnxldnYVYkTiOk5lNpKLZPaoYIsQV1gvo0ja29u1fft2dXZ2jnu8qalJGzduTGhldjIFC6wDO0DsyWgjOAAkCWwgOxRXSrd8RSqZbXYkQMw8R48qb8ECld54o9mhII11nR67kApWZgdbjCiuwR+zq5UNAABILb8rLJmdAz2zg5XZNrtFpVWFZoeDLJTTbUa2b9+utrY2SdLu3bul0dL54GPr1q3Thg0bxj3H4XBoz549amlpkcPhUFVVlbq6urRmzRqtXbvWhL8ifoZhSJZAUtoiyZhpYpq8NpB5+o5Le74rvfXPpPwSs6MB4lJy9dWq2dkRGpQYiMTZHajMzrdZtMgRuJAKr8w+vzxaMntfaJrBHwEAwEz4ekaT2TabLKWlZoeTVJ5hn/q6hyVJ5fOKZLWRMELi5XQye+3atdNKQDscjlDCOxMZ4a2vJckST4G+Mfr/sDYjiQsNQKo8/v+kZ78vLbhKuvAWs6MB4maxWLhLCJMa8fp1qCdQFbSsqlg2a2BfCVZm2yw2LS2dvLef/eTo4I8Wm3yzL05JzAAAIDv5RzsAWB0OWazZ3SCh582BUMKpclGx2eEgS+V0Mjvd1dXVyWaLPOBQtAGiphJeyBYo0I5nAMgIbUbIJQCZZaRfeqFdWnyNdMHNZkcDxKXv8cfl/sUvNefP/lT5KR5oJBVaW1vV2toacZ4ZI4WHq6+vn/S8ZP369ZMOCmOGQ72D8o2eslTPDvRqHPGN6NDZwKCOS0uXKs+aF/nJ3mFZe16TJPkrayQ7t8cCAIDpMQxjXDI723UfGRuzpIpkdtbYunWrtm3bFnGeGdcoJLPT2K5du1RWVpbw9RrjemYb06xsYwBIIGM5fyX5hqUV76OyFRnH/ctH5P75zzX3c581O5SkiPZltdvtVnl5ecpjCtq5c2dSzkuSoSts8Mdgv+wDfQfkMwIn21H7Zfe8JovfK9EvGwAAzJAxMCCNjEg5Mvhj95H+0DTJ7OzR2Ng4aeGK2+3W0hQXGWX3/Q2IKDCI41jP7LiSWcY5bUbIgwGZ59VfBn5edKvZkQBxMTwenf3Nb1S4YoXy5s0zOxyksXGDP1aNDv7oDhv8MdZ+2XPolw0AAKbP3xs2+GMOJLN7RiuzbXkWlc8tMjscZCmS2TnKGJeEnkZGmlw2kJn8fum1R6U5F0uV1WZHA8TFtX27/GfOqPQW+rwjOmd4Zfac0WT2mbFkdk1ZzaTPtY32yxaDPwIAgBnKpWS232fobE+gCt1xHoM/InloM5KDxvXMDvt/bE8+53eOTUBmMXxSwxclW77ZkQBx8bndOvWNf5F97lxVfviPzQ4HaS6YzM6zWbTQEeh53eXuCs2P2mbkVFgym8psAAAwA/5eV2g623tmjwx6Q9MFJaQbkTzsXTlofM/sONuMhJ5JFhvISLY86aoPmx0FELezv/61fC6X5t+/SdaSErPDQRrz+Pw61DskSVpWWSS71SLDMELJ7MqCSlUWVkZ+suGX7dTLkiR/6UIZhdl90QkAAJLL7xqrzLZVZndl9sjQ2ECA+YWRBw0HEoFkdg7yh/fMNiRZ6DYD5AzXIcmxxOwogLiV3367CmpqVHDxxWaHgjR3sGdIXn/gPCc4+OPpodM6M3Im8FiUFiNW10FZPIGBi6jKBgAAMzWuzUiWV2Z7BsOS2UWkG5E8ZDFzkXFufXX8A0ACyECuQ9I/XyY99rdmRwLExfAGblksXLFCFiunLojO2T3WL7t6NJkd3mKkpjxKv+ywFiNe+mUDAIAZGtdmJMt7Zo+MS2ZTmY3k4auSNFZXVyebLfIBoLm5Wc3NzdNar81qkdUalsCOq81IQCgZPo3nAjDJq48Efi5abXYkQMzOPvk7nfjKV7TggQdUdNlKs8NJutbWVrW2tkac5/P5Ij6eKvX19ZOel6xfv16NjY0pjymS6qpi/cl1i9V1ekBXLCyVzhn8MWq/7PDBH+esSHKkAAAg2/lyaABI2oxkr61bt2rbtm0R55lxjUIyO43t2rVLZWVlCV9vvt0q22hhm0UGldlArnjtl4GBH2tuMjsSICaG16sT92+S59gx2asm6XGcZaJ9We12u1VeXp7ymIJ27tyZlPOSRDt/TrHOnzO+ndIb7rBkdjmDPwIAgNTwu3JpAEgqs7NVY2PjpIUrbrdbS5cuTWk83Kubo8IHgDSmVV1NRTaQUYb7pANPSsuulwpKzY4GiEnvQw9p5I0uVX3yk8pbsMDscJDBgpXZdotdS2dNfrJtO7VPkuQvdMgoZZ8DAAAz4+/tCUzYbLKUZvd12MigNzSdRzIbSUQyO0dNv2d2cuIBkGRdj0u+Eemi28yOBIiJf2BAp7/577LPmaOqu9ebHQ4y2LBvWIfPHpYkLStdJrs18o2Jlv4Tsg6ckoItRmilBgAAZijYM9taUZH1bVrHtxmhEQSSh2R2jjJGs9IWQ5Iljt3g3DYj2X0sBrLHmTcle5F04a1mRwLEpPcHP5Cvu1tVf9Ika3Gx2eEggx3oOyC//NJULUZO7gtN02IEAADMlGEYoTYj2d4vW7QZQQqRzM5R41LS0/l2MMu/UQSyzls+LbUckByLzY4EiInh8Sh/+XI51q0zOxRkONeIS5UFgZ7rNWU1ky43rl/2XJLZAABgZoz+fsnjkXKgX7YkeUhmI0Wo+89Rv7JcqDznYzIknY2rvJo+I0DGyis0OwIgZrP/5E9Udffdstg5VcHMXDP3Gv301p+qd7hXNsvkF1YM/ggAABLJ39sbms6JyuywNiN5hSSzkTxcIeYoi8UyVpY/gyJr6rOBDPCHNqnvuHTD56R82jUgvfkHByW/X9aSEhLZSKiKgugXkbaTgWS2YSuQv6I6RVEBAIBsNT6Znf2V2eMGgCSZjSTiKjGN1dXVyWaLfABobm5Wc3PztNdtGdf7OvZuM8a5PbMBpL9d26Qhl3TT35odCTClnv/8vnq+/W0t+e53VHjxxWaHk3Ktra1qbW2NOM/n80V8PFXq6+snPS9Zv369GhsbUx5Twgz3yXbmoCTJN/sSaZJBIgEAAGIV7JctSbZcqMwebTOSV2iT1UrpYzbZunWrtm3bFnGeGdconKmnsV27dqmsrCxJa/ePTc6k/zXHJyC9dXdJp1+Vaj8qWRkmAenNPzCgnu98R5biIhVU52ZlbLQvq91ut8rLy1MeU9DOnTuTeF5iLtvpl0PT9MsGAACJ4O8Jq8x2ZH8y2zPaZiSfquys09jYOGnhitvt1tKlS1MaD8nsXDWuwjr2jHTRjTcq/9JLZfvxgNTrj+EZAEz12iOBnxe90+xIgCn1/vAh+Xp7dd6ff0GW/Hyzw0EOCbYYkSTfnBWmxgIAALJD0a23KL/2Kvl7e2VbsMDscJLKMIxQZTaDPyLZSGbnrLBktiX2ak2rwyGrwyFLwT5JQ5RmA+nu1V9K9kJp+dvNjgSIyj88rO5vf1v2efNU/oEPmB0OcgyDPwIAgESzFBbKvmSJtGSJ2aEknc9jyO8L5JlIZiPZSGbnKmNmbUYufMscDfV5ZbGRzAbS1mCvdPD30gVrGPgRaW/ohRfkO31ac/7yL2SlKhspFkxmGxarfLNzr1c7AADAjFikVe9epJFBr4rLOZdHcpHMzlXTbDMSdME1cxIaDoAksBdJ674rFWV/fzZkPv/IiAouuURFV15ldijINb4R2bpflyT5K2qkvCKzIwIAAMgo9jyrLr5urtlhIEeQzIaMmQwACSD9DPRI3W9Ii6+WVrzH7GiAmMx629s0621vMzsM5CBb92uy+D0S/bIBAACAtBd7s2Rkl/A2I/S9BrKH81fSv79N+u87A0ltAEBUtlP7QtO+ufTLBgAAANIZyeycFT4AJMlsION5h6VHPy99773SsFu6+e9pL4KMYXg8evOev5L7l780OxTkIAZ/BAAAADIHbUZy1Qx7ZgNIIydfln7UKJ14UVpUJ92xRaqsNjsqIGbDzv1y/+IXylu8WGW33WZ2OMgxtpMkswEAAIBMQTI7jdXV1clms0Wc19zcrObm5hmsPbwymwJ9IKMd/J108iXp7fdKN3xOsnFoR2YZfuVlSVLhJRebHYrpWltb1draGnGez+dLeTzh6uvrJz0vWb9+vRobG1Me04wZftlOB/Y/f+kCGdzRAgAAAIyzdetWbdu2LeI8M65RyHiksV27dqmsrCw5Kw/vmU2bESCzrV4vLXmrNI+By5CZhl5+RZJUeDHJ7GhfVrvdbpWXl6c8pqCdO3cm77zEJNYzh2QZOStRlQ0AAABE1NjYOGnhitvt1tKlS1MaDyW5OcpixLAQgMxgsZDIRkYbeuUVWYqLlbdkidmhIMfQYgQAAADILCSzcxZtRgAA5jMMQ8OvvKLCiy6SxcrnEVJr/OCPfCkIAAAApDvajOSq8DYjDAAJADCLz6fZf/qnspWVmh0JclB4Mts7l8psAAAAIN2RzM5Z4ZXZJLMBAOaw2O2q/PAfmx0GclSwzYi/oFxG6UKzwwEAAAAwBe7nzVUGbUYAAEDusvSflHXglCTJN/dSvtwHAAAAMgBZzFxFmxEAQBo43bZFr7/jRo0cPGh2KMgxtlP7QtP0ywYAAAAyA8lsUIkEADCN9/RpeY8fl6Ww0OxQkGOCLUYkyTeHftkAAABAJiCZnavC24wAAGASv9stSbKVMgAkUit88Eff3JWmxgIAAAAgNiSzc1YgmW3QLxsAYCJfX59kt8tSVGR2KMgxwWS2YSuQv6La7HAAAAAAxIBMZq4K9cymxQgAwDx+t1u20lJZaHmFVBo5K5vrgCTJN/tiyWo3OyIAAAAAMeDMPY3V1dXJZrNFnNfc3Kzm5uYZrH20zQjJAwCAiXx9fbKW0WIkqLW1Va2trRHn+Xy+lMcTrr6+ftLzkvXr16uxsTHlMU2X7dTLoWn6ZQMAAACT27p1q7Zt2xZxnhnXKBbDoHlyunG73SovL9eZM2dUVlaWkHW6XK5xv8/6r3fKfuolGbZ8nfmz1xPyGpE4HI6krRsAkPkG974kY3hIxatWmR1K2kvG+UE8r3vw4MGUvm4y5T/3HRX/6kuSpIGbvqKRyz9sdkgAAABAxnG73Vq6dGlKr1GozM5RltB3GFRmAwDMU7SSqliknu3UvtC0b84KU2MBAAAAEDt6ZucsCvIBAOYyDEOeEyflHx42OxTkGNvJ0cEfLVb5Zl9idjgAAAAAYkQyO2cFe2azCwAAzOF3u/XG29+uE3//92aHglziG5Gt+zVJkr+iWsorMjsiAAAAADEik5mrDH/gJwNAAgBM4uvrkyRZS7OjDzMyg637dVn8HokWIwAAAEDGIZmdq+iZDQAwmd/tliTZykrNDgU5ZHy/bHq2AwAAAJmEZHbOCrYZIZkNADCHzx2szCaZjdSxnXopNO2bu9LUWAAAAADEh2R2rgpVZrMLAADM4esLVmbTZgSpMy6ZTZsRAAAAIKOQycxZgWS2QWE2AMAkfiqzkWqGP9RmxD9rvoyiSrMjAgAAABAHu9kBwCT0zAYAmKz8ve/RrJtulLW42OxQkCOsZw7LMnJWkuSbS79sAAAAINOQzM5ZwZ7ZFOcDAMxhsdtlr6gwOwzkENupvaFpBn8EAAAAMg+ZzFxl+AM/GQASAGCSoVdfU/8fnpHh8ZgdCnKE7ST9sgEAAIBMRjI7V9FmBABgsp5vf1uHPvYxktlImWC/bFGZDQAAAGQkktk5K9hmhGQ2AMAcvr4+yW6XpajI7FCQI2ynApXZ/oJy+csWmR0OAAAAgDiRzM5RFiqzAQAm87vdspWWysIXq0gBS/8pWftPSsEWI+x3AAAAQMZhAMg0VldXJ5vNFnFec3OzmpubZ7B2KrMBAOby9fXJWlZqdhhppbW1Va2trRHn+Xy+lMcTrr6+ftLzkvXr16uxsTHlMcVjfIsR+mUDAAAAsdi6dau2bdsWcZ4Z1ygks9PYrl27VFZWlpyVU5kNADCZr88te2WV2WGklWhfVrvdbpWXl6c8pqCdO3cm77wkBYItRiTJN3elqbEAAAAAmaKxsXHSwhW3262lS5emNB7ajOSsYGU2uwAAwBy20jLlzT/P7DCQI2wnw5LZDP4IAAAAZCQqs3OV4Q/8pM0IAMAk1T/9idkhIIcEK7MNW4H8FdVmhwMAAABgGijLzVW0GQEAALli5KysrgOSJN/siyRbntkRAQAAAJgGktk5zqAyGwBgAm9vr7offFCDzz1ndijIAbbTL8sy2mKNFiMAAABA5iKZnauCbUaozAYAmMB77JhO/sM/qv/pp80OBTmAftkAAABAdiCZnbOCA0CSzAYApJ7P3SdJspaWmh0KcoDt1L7QtG/OClNjAQAAADB9JLNzFT2zAQAm8vW5JUm2sjKzQ0EOCA3+KIt8cy4xOxwAAAAA00QyO2cFK7PZBQAAqeenMhup4vPI1v2aJMlfUS3lFZsdEQAAAIBpIpOZq4I9s2kzAgAwAZXZSBVrz+uy+EYkSb659MsGAAAAMhnJ7BxlMUJT5gYCAMhJeeedp5LrrpN99myzQ0GWs7qPyLDmSQz+CAAAAGQ8u9kBwBzuj+0MVGfTZgQAYIKyW29V2a23mh0GcoC35madad4nW/fr8hdXmR0OAAAAgBkgmZ2jjJK5ZocAAACQGrZ8WowAAAAAWYCyXAAAkHLdDz6oY3/7BbPDAAAAAABkEJLZAAAg5fqfeUZnfv5zs8MAAAAAAGQQktkAACDlDI9Hlrw8s8MAAAAAAGQQktkAACDlSGYDAAAAAOJFMhsAAKQcyWwAAAAAQLxIZgMAgJQzPB5Z8vPNDgMAAAAAkEHsZgcAAAByj+N975MxMmJ2GAAAAACADEIyGwAApFzlRz9qdggAAAAAgAxDMjuN1dXVyWazRZzX3Nys5ubmlMcEAACSp7W1Va2trRHn+Xy+lMcTrr6+ftLzkvXr16uxsTHlMQEAAABIrq1bt2rbtm0R55lxjWIxDMNI+asiKrfbrfLycp05c0ZlZWUJWafL5UrIeuLlcDhMeV0AQHo7+IlPKH/RIs3/f//P7FAyRjLOD+J53YMHD6b0dQEAAACkN7fbraVLl6b0GoXKbAAAkHLD+16W/HyfDgAAAACIndXsAAAAQO4xPB5Z8vLMDgMAAAAAkEFIZgMAgJQzPB5Z8vPNDgMAAAAAkEFIZgMAgJQyDIPKbAAAAABA3EhmAwCA1PJ6JYlkNgAAAAAgLgwACQAAUsti0YKvPaC8+fPNjgQAAAAAkEFIZgMAgJSy2O0qv/12s8MAAAAAAGQY2owAAAAAAAAAANIeyWwAAJBSnqNH9fJll+vkP/6T2aEAAAAAADIIyWwAAJBShscjeTxmhwEAAAAAyDAkswEAQEoZo4lsS36+2aEAAAAAADIIyWwAAJBSoWR2Xp7ZoQAAAAAAMgjJbAAAkFIkswEAAAAA00EyGwAApBTJbAAAAADAdNjNDgAAAOSWwosv1vL/+ZHsc+eaHQoAAAAAIIOQzAYAACllLSlR4YoVZocBAAAAAMgwtBkBAAAp5Tvbr5GDB+Xv7zc7FAAAAABABiGZDQAAUqr/t79R1y236uxvfmN2KAAAAACADEIyGwAApBQDQAIAAAAApoNkNgAASKlQMjs/3+xQAAAAAAAZhGQ2AABIKSqzAQAAAADTQTIbAACklDFCMhsAAAAAED+S2QAAIKWozAYAAAAATAfJ7BTasmWLWlpazA4DAABTVX7i47rohedVuHKl2aEAAAAAADKI3ewAsp3T6dTmzZslSQ8//LA2bNhgdkgAAJjKYrUy+CMAAAAAIG4ks5OsurpabW1tkqTdu3ebHQ4AAKYbeu01eY4cUcm118paXGx2OAAAAACADEGbEQAAkFJn/ufHOvLpZvl6e80OBQAAAACQQUhmAwCAlAoOACkGgAQAAAAAxCHrktlNTU3q6OiYcjmXy6WWlha1tLTogQceUFNTk7Zv356SGNPB8PCw7r//fg0PDyf1dVpbW5O6/lS8RrLXPzw8rC996UtsizRYf7Zsi2zY1myL9HmNZGyLYDLbGtY3m20xteA2SPa/i0yQqvOYeG3dutXsECZIVEyJfM+z+X1KlHTdx5WG75USFFOi3/NsfZ8SKV3383R7n8SxPGbpFlO67uNKw/dKHMtjlm4xjYyMSCm+RrEYhmGk7NWSxOl0qqOjQ21tbers7NSOHTvU0NAw6fIul0urVq1Se3u7amtrQ483NTXJ4XCEBmxMtFWrVqmhoWHK9bvdbpWXl+vMmTMqKytLyGu7XK4Jr7F06VIdPHgwYa8RyVvf+lbt27cvaeuXpBUrViT1NZK9/mRs70iS/Xek4jXYFumx/lS8BtsifV4jGdvi6H1/rTM//rEu2rNb1pISiW0RkyNHjmjx4sU6fPiwFi1alLTXOVdwH0j2OUM8UnUeE69rr71WTz/9tNlhjJOomBL5nmfz+5Qo6bqPKw3fKyUopkS/59n6PiVSuu7n6fY+iWN5zNItpnTdx5WG75U4lscs3WJ68803tXLlypReo2R8ZfaWLVvU0tIiSTEnodetW6e1a9eOS2RLUltbm7Zs2RJTZTcAAJieYGW2hTYjAAAAAIA42M0OYKY2bNigDRs2SJI6OzunXD68ijuSO++8U5s3bx5X2d3Z2anGxsaYY9q6deuERDkAAAiwVVYob9EiemYDAAAAAOKS8cnseAWT2NXV1RHn19TUaMuWLXK5XHI4HJKk2tpa7dmzJ6VxAgCQrc7767+W/vqvzQ4DAAAAAJBhMr7NSLw6OztDSepIgknu3bt3pzAqAAAAAAAAAEA0OZfMdjqdqqysnHR+MNHtdDoT/toul2vCQIwAAOQa109+op7vfc/sMAAAAAAAGSbn2oz09PRM2mJEUijRnaiks8vl0qZNm+RyueR0OvXwww9Lo+1MNm7cGPE5hmFIoyOCut3uiMsUFBSooKAg5jjOXU9fX9+4n8ni8/km/Rsy5TWSvf7gujP9fUrFa7At0mP9qXgNtkX6vEYytsXh//6BPIcOyf6+94UeY1sEDA8Pa3h4OOK8Y8eOSWHnCakSfL1jx45Net5QUFCg/Pz8lMWUqvOYeKViP4tXomJK5Hueze9ToqTrPq40fK+UoJgS/Z5n6/uUSOm6n6fb+ySO5TFLt5jSdR9XGr5X4lgeMzNiGhkZmfQa5cSJE1KKr1EsRqqviJKos7NTq1at0o4dO8YN4BjOYrFE7YEdXMfGjRu1efPmJEcc2ZEjR7R48WJTXhsAAKS3rq6uqF/MJxrnJQAAAACiSeU1Ss5VZmeCBQsWqKurS3l5ebJYLBGXibcyGwAApL9oldmGYcjj8WjZsmUpjYnzEgAAACB3pds1Ss4lsx0OR0wtRKqqqlISTyRWqzWlFVcAAACT4bwEAAAAQLrIuQEgow3+qNGe2gobCBIAAAAAAAAAYL6cS2ZXV1eHEtaRBKu2qUACAAAAAAAAgPSRc8ns2traqG1GnE6nJE06gCQAAAAAIP1t377d7BAAAEnCMT535Vwy+6677pIkdXZ2Rpy/a9cuEtkAAAAAkMFcLpfWrVunLVu2xDRmEgAgc3CMz20WwzAMs4NIlM7OTq1atUo7duyImpBes2aNamtrtXnz5gnzLBbLlM/PVC6XS5s2bZJGB7js6urSmjVrtHbtWrNDyyhNTU1at27dlPvIdN7vVD0n03V2dqqtrU09PT3q7OyUw+FQU1OTNmzYMOlz2B7J43Q6Q8fTnp4euVwurVmzRhs3bpz0OWyP1GlqalJLS8uk7bPYFomzZcsWtbe3q6mpSQ0NDXI4HHI6ners7NRDDz2k++67T7W1tROexzaITabHn67i/Uyd7n6OgFQeJ3Jd8NowFu3t7aH3kn08ful2fZQLYn3POcYnRizvN8f3xJrqPecYnzjpnF+ZlJFF2tvbDUlGe3t71OV6e3uN6upqY8+ePeMe37Bhg7Fx48YkR2mOXPybE6mrq8toa2szamtrDUnGjh07oi4/nfc7Vc/JdG1tbUZbW9u4x3bs2GE4HA6jurra6O3tnfActkfytLe3R/zbamtrjerq6ojPYXukzp49ewxJE96DILZFYm3evNmQNOE/h8Mx6ecG2yA2mR5/uprOZ+p09nOMSdVxAoFzlOrqamPt2rXGhg0bIv63du1ao7a2dtzz2Mdjk67XR9ks3vecY/zMxPt+c3yfuXjec47xiZHO+ZVoMj6Z3d7ebjQ0NBgNDQ2Gw+EI7YTBx87dKEG9vb2hN23z5s3Ghg0bpkyCZ7KGhoZJd5Bc/Ucbq7a2NmPt2rVGW1ubsWPHjpg+yKbzfqfqOZmsq6vL2Lx5c8R5waRdQ0PDhHlsj+To7e011q5dG3FecHts2LBhwjy2R+o0NDRETWazLRJr8+bNRltbm7Fx48bQifVk5yFBbIPYZHr86Wi6n6nT2c8xJlXHCRjGxo0bja6urriXYR+fWjpfH2WreN9zjvEzM519nOP7zMT7nnOMn7l0z69Ek/HJbEytq6vLkDTpP/QNGzZE3EExUfAf9FQnDvG+36l6TqbbuHFjxG8Gg4KJu/D3hO2RPMGTjMk+lCRNqM5me6RO8Fv2yZLZbIvE27x5c9Rj1LnYBrHJ9PjT1XQ+U41p7OcYLxXHCQRMVem1Z8+eiAkM9vH4pNP1Ua6I5T3nGJ84sbzfBsf3hIp1H59qHRzjo0vn/MpUcm4AyFzU1tYmSZP2S62pqVFHRwdN8xNkOu93qp6T6To6OrR8+fJJ/6Zgb6vwAV7ZHslTWVkph8OhqqqqSZdxOBzjfmd7pIbT6ZSi/P1iW6QFtkFsMj3+dDWdz1SkHvv/9DU1NUWdBkHr0AAA+mZJREFU39bWFrUfKBInFz+7zMYxPv2xj88Mx/iZS+f8ylRIZueAYAP3yQR3qN27d6cwquw1nfc7Vc/JdJWVlXK5XKFEXSzYHslTW1ur3t7eiAM9Bj/wzh2wg+2RGrGcvLEtzMc2iE2mx5+upvOZitRj/5++aF/otrS0hAavRvLl4meX2TjGpz/28ZnhGD9z6ZxfmYo95iWRsZxOpyorKyedH9yp+KBLjOm836l6TqbbsWOHnE7npB9cwb81fPRhtoc5WlpaVF1dPeEkgu2RfNu3b5+yUkFsi6Tr7OzU7t27tXr16klHRGcbxCbT409X0/lMPVcs+zkml6zjBKLr7OxUTU1N1Avr8GXZx2cuFz+7zMYx3lwc383DMT526ZxfmQqV2Tmgp6cn6j/k4E7F7SuJMZ33O1XPyQbRvoHdvn27amtrxy3D9kgtp9OppqYmVVdXq6ura8J8tkdyBb9Zj/bvJIhtkRwdHR164IEHJClUHb9mzRp1dHRMWJZtEJtMjz+dxfuZGhTPfo6Jkn2cQHSbNm2a8u4l9vHEysXPrnTAMT71OL6bj2N8fNI1vzIVKrNzQKw7RHd3d9JjyQXTeb9T9ZxsFvww2rp167jH2R6psX37du3atSuUSF2zZk3E5dgeybVp06aYb6ljWyRe8EQvvPVObW2t2tvbVVFRoT179oyrbGAbxCbT489Ek32mahr7OcZLxXECk9u+ffuUX/iyjydeLn52pTOO8cnB8d18HOMTx+z8ylRIZgPIeJ2dnWppaVF7ezsfPCZZu3at1q5dG/p9zZo1amtr09atW2O6xQsz19HRMemXCEiN8H8D4RwOh9auXat169ZFvGMBSCdTfaayn88M75+5Nm3aFDGBF45thGzGMT55eO/MxzE+MTIhv0KbkRzgcDhi+iakqqoqJfFku+m836l6TrZat26d2traIn4wsT3M0d7eru3bt2vdunXjHmd7JM+OHTsmDLgZDdsiterq6uR0Osf1gmMbxCbT48800T5TpxJpP0fsEnWcQGROp1OdnZ0zujBnH5+eXPzsSlcc483B8T35OMYnTjrkV6ZCMjsHRGu0rtH+NQpruo6Zmc77narnZKN169apqalp0r5YbA9zBL/Z7ujoGNd7jO2RHA888IDuu+++uJ7Dtkit4N/X2dkZeoxtEJtMjz+TTPWZOpVI+zlil6jjBCJra2uLaUyJaNjHpycXP7vSEcd483B8Tz6O8YmRLvmVqZDMzgHV1dWhnSOS4DckM/2Hj4DpvN+pek62aWlpUV1d3bh+V+dieyRPcLDByQT/1h07dox7jO2RWE6nUw6HI+4TXbZFYjU1Nammpiau57ANYpPp8WeKWD5Tp7OfY0yqjhOIrKOjY8r3iX08OXLxsyvdcIxPLo7v5uMYP3PplF+ZCsnsHFBbWxu1pD+YjIrn9nRMbjrvd6qek022bNmimpqaiAfa8PeF7ZE8FRUVqqmpmfTvDt4mxPZIrs7OTrW3t2vNmjUT/mtqapIkNTY2hh4LYlsk1u7du2M6SQu/9ZFtEJtMjz8TxPqZOp39HGNSdZxAZJ2dnVN+8cs+nhy5+NmVTjjGJx/Hd/NxjJ+ZdMuvTIVkdg646667pCi3SuzatYsDZAJN5/1O1XOyxfbt2yUp4q0vTqdzXFsLtkfyOBwOVVdXT3rSEBw4Y9WqVaHH2B6Jt3btWu3YsSPif5s3b5ZGR6EOPhbEtkishoYG9fb2Tjp/165doX8zQWyD2GR6/Okuns/U6eznGJOq4wQmCr5/U93qzD6eHLn42ZUuOManBsd3c3GMn5l0zK9MyUBOaGhoMDZu3BhxniRjx44dKY8pE+3Zsyem92s673eqnpPp9uzZY7S1tU06v62tzejq6hr3GNsjOTZu3DjhvQ7ncDgMh8Nh9Pb2jnuc7ZE67e3thiRjz549EeezLRIn2rGpq6vLkGS0t7dPmMc2iE2mx5+u4v1Mne5+joBUHicw3o4dOwxJxoYNG6Iuxz4ev3S7PsoFsb7nHOMTI5b3m+N7YsW6jwdxjJ++dM6vREMyO0f09vYa1dXVExIaGzZsmHSHwkTBxNBUB7jpvN+pek4m6+rqMqqrq40NGzZE/G/t2rWGw+GY8Dy2R/Js2LAh4gdPcFtESqKyPVJn8+bNUY9ZbIvE2rx5s7F58+Zxj3V1dRkOh8P09zPTt0Gmx5+OpvuZOp39HGNSdZzAeG1tbYakmN4v9vH4pNv1US6I5T3nGJ84se7jHN8TJ9b3PIhj/PSke34lGosRyIIjB7hcLrW0tMjhcKiqqkpdXV1as2aN1q5da3ZoaW379u1qa2uTRnssuVwuORwOrV69Whod7TXS7RjTeb9T9ZxMVVNTE3XAQY0OGhBsbxGO7ZE827dv10MPPaTKykr19PTI5XKptrZW991336QtSNgeydXU1CSn0znhmFVbWxtqPRLEtkisjo4Otbe3h/4tOBwO3XfffVF777ENYpPp8aebmXymTmc/x5hUHScwprOzU/X19dq6dWtM7xn7eHTpfn2UjeJ9zznGz8x093GO79M33fdcHOOnLRPyK5MhmQ0AAAAAAAAASHsMAAkAAAAAAAAASHskswEAAAAAAAAAaY9kNgAAAAAAAAAg7ZHMBgAAAAAAAACkPZLZAAAAAAAAAIC0RzIbAAAAAAAAAJD2SGYDAAAAAAAAANIeyWwAAAAAAAAAQNojmQ0AAAAAAAAASHskswEgjbhcLjmdzpS8VmdnZ0peBwAAAJmJc1MAQLohmQ0AacLpdKqlpUXV1dUpeb3q6mo1NTWl5LUAAACQWTg3BQCkI4thGIbZQQAApHXr1qm9vT2lr9nZ2am2tja1tbWl9HUBAACQ3jg3BQCkIyqzAWAGOjo6tH379hmvZ926dbrvvvsSElM8amtr5XA4EvI3AAAAwFycmwIAsh2V2QAwAxUVFaqurtaePXumvY7Ozk5t2rQp5ZUv4VatWjWjvwEAAADm49wUAJDtqMwGgGnq7OyUy+XS6tWrZ7SelpYWUypfwjU0NGjLli2mxgAAAIDp49wUAJALSGYDwDTt3r1bkrRmzZppr8PpdMrpdKq2tjaBkcWvqalJmzdvNjUGAAAATB/npgCAXEAyGwCmaceOHdJo5ch0tbW1ae3atQmManqCo9R3dnaaHQoAAACmgXNTAEAuIJkNANPU0dGh6upqORyOGa1jJtUzidTQ0KCOjg6zwwAAAMA0cG4KAMgFJLMBIEadnZ1atWqVVq1apZqaGrlcLvX09IQea2pqmtY6J+tr2NLSopqaGlksFlksFq1atWrCMk1NTaH5wZjWrFkTep5GL0oeeOABNTU1RY1x1apVoYoeAAAApDfOTQEAuchiGIZhdhAAkGm2bNmipqYmtbe3T/tWzM7OTtXX16u3tzfqcjU1NZKkrq6uiPNXrVql++67b1wcLS0teuCBB7Rjxw65XC6tXbtWTU1N2rJliyY77McaDwAAANIL56YAgFxBZTYATEMiehL29PSE+gFG09TUJKfTKZfLFXH+6tWrJ1y0BG8P3bFjR2je5s2bo1a3VFdXT/oaAAAASF+cmwIAcgXJbACYhkT0JHQ6nTEtt2HDBmm04uZcnZ2dWrdu3aTPDVbOSJLD4YjpAifWuAAAAJAeODcFAOQKktkAEKdgJcpMKl8kyeVyqbKycsrlHA6H1q5dq7a2tgnzHnrooahxTNbzcLLXCcYFAACAzMC5KQAgl5DMBoA4BUdVn+lI793d3TFXzwRv5+zs7Bz3eFVVVdTnzaQ6BwAAAOmPc1MAQC4hmQ0AcUpET0KNnuzHWmnS0NCg6upqbdq0KfTYli1bphzgJ5bqmnPF0isRAAAA6YFzUwBALiGZDQBxitST0OVyxX0LpMPhUE9PT8zLNzU1afv27aHX6erqSujJfXC9VMwAAABkDs5NAQC5hGQ2AMRhsp6EmzZtiuvkX9MYoT042M7DDz8sp9Opurq6uF5vKj09PVwsAAAAZBDOTQEAucZudgAAkEmCfQHDexIGH4u3EqW6ujqu0dmDI75v3rxZLpdLGzdujOv1ptLZ2TmtWz8BAABgDs5NAQC5hspsAIhDbW3tuN9dLpfa2tq0efPmuNcVvB00nouGlpYWOZ1OdXd3R10uWFUTT0WO0+mcca9FAAAApA7npgCAXGMxDMMwOwgAyCRbtmxRW1ubVq9eLYfDMa2LhaB169ZpzZo1ods0Y1FRUaE9e/ZErLZxuVxat26ddu/eLZfLperqalVXV6ulpWXKi4E1a9aoqalpyoF7AAAAkD44NwUA5BKS2QBgoo6ODm3evDk0Cn0sWlpaZnSRMpmKigr19vYmfL0AAADIDJybAgDSHW1GAMBEDQ0NoYF7YuFyuVRTU5PwOLZv364777wz4esFAABA5uDcFACQ7khmA4DJmpqatGXLlpiW3bJlS1y3fcaqra1NLS0tCV8vAAAAMgvnpgCAdEYyGwBMtnHjRj300EMTHt++ffu4kemTpaOjI9S/EAAAALmNc1MAQDojmQ0AaWDz5s0Tqk927do1bjT5Bx54QBs3bkzKayejzyEAAAAyE+emAIB0xQCQAJAmHnjgAdXW1oZGdne5XNq0aZOqqqqk0R6GtbW1CX3NlpYW3XXXXQlfLwAAADIb56YAgHREMhsA0siWLVvU0NCQktsqt2/frurqai4WAAAAEBHnpgCAdEMyGwAAAAAAAACQ9uiZDQAAAAAAAABIeySzAQAAAAAAAABpj2Q2AAAAAAAAACDtkcwGAAAAAAAAAKQ9ktkAAAAAAAAAgLRHMhsAAAAAAAAAkPZIZgMAAAAAAAAA0h7JbAAAAAAAAABA2iOZDQAAAAAAAABIeySzAQAAAAAAAABpj2Q2AAAAAAAAACDtkcwGAAAAAAAAAKQ9ktkAAAAAAAAAgLRHMhsAAAAAAAAAkPZIZgMAAAAAAAAA0h7JbAAAAAAAAABA2iOZDQAAAAAAAABIeySzAQAAAAAAAABpj2Q2AAAAAAAAACDtkcwGAAAAAAAAAKQ9ktkAAAAAAAAAgLRHMhsAAAAAAAAAkPZIZgMAAAAAAAAA0h7JbAAAAAAAAABA2iOZDQAAAAAAAABIe3azA8gFHR0d2rFjh1wul5xOp9atW6cNGzaYHRYAAAAAAAAAZAyS2UnW0dGhzs5Obd68WZLkcrm0atUq7dmzR21tbWaHBwAAAAAAAAAZwWIYhmF2ENls3bp1am9vH/fYli1b1NTUpK6uLlVXV5sWGwAAAAAAAABkCnpmJ9n27dvV0tIy7rHVq1dLo1XbAAAAAAAAAICpkcxOsrVr16qmpsbsMAAAAAAAAAAgo2Vdz+ympiatW7dODQ0NUZdzuVzatGmTJKmqqkpdXV1as2aN1q5dm9B4zm0xIkm7d++WpCljBAAAAAAAAAAEZEUy2+l0qqOjQ21tbers7NS6deuiLh8chLG9vV21tbWhx5uamrRr167QYI3JsnnzZm3evJl+2QAAAAAAAAAQo4wfAHLLli3asWOH1qxZo+rqaq1Zs0Y7duyIWvW8Zs0a1dbWRkxaV1RUqL29PWlV0+vWrVNlZaXa2tqSsn4AAAAAAAAAyEYZn8wO19nZqVWrVkVNZjudTtXU1KirqytiZXRTU5OcTqd27Ngxbr2NjY0xx7F169ZxFd9BW7Zs0Z49e0hkAwAAAAAAAECcsqLNSDyCieTJWnzU1NRoy5YtcrlccjgckqTa2lrt2bNnRq+7fft2uVyucYns8NcAAAAAAAAAAEzOanYAqdbZ2Rk1gRxMcgcHaUzUa/b09Gjjxo2hx1wulzo6OhL2GgAAAAAAAACQzXKuMtvpdKqysnLS+cFEt9PpTNjrbdq0SXfddZe2b98eenzHjh1qampKyGsAAAAAAAAAQLbLuWR2T0/PpC1GJIUS3S6XKyGvt2rVKrlcrnGJ7KDJemf7/X4dOHBAeXl5slgsEZcpKChQQUFBQmIEAADpYXh4WMPDwxHnGYYhj8ejZcuWyWpN3c11nJcAAAAAuSvdrlFyLpkda5K6u7s7Ia/X29sb93OOHj2qmpqahLw+AADILpMNYp0snJcAAAAAiCaV1yg5l8zOBKWlpZKkffv2habPFW8F1LlJ/L6+Pq1cuVJ79+6d9DX2HT+rDT94SZ++frH+aPWCuP6GoDVr1mjXrl3Tem6s6urqkvoayV6/2+3W4sWLdfjwYZWVlSXtdZL9d6TiNczcFsb/Z+/Ow6Mqz/+Pv2fLZM9ksgEBAgHCJlsw4oKyBFzrV63g2tpaDKhptbZV9NtF++uiqK3fLqkCxa7aKrQu1VrL5r4FEDeEAGGRHbIvJJnt98ckYUvCJJmZM0k+r+uaa5g5Z57nzsLkzH3ucz8+H9/62wZe23KE392YywU5abz66QG+u/wjLh6bwaPXTAx4np7+fQrHHO3+LIp/D6segGv+CsOmn/iixlr45SgYdw186ZcBzdOVr+PKoreoPupi9Xent1ul2p3xO6unvkdtmXwmABk/fgDHl74UlK9jz53fpv799xnx7jun/Gx6ys/i5KoHT1k5h+bMoXbaLGIKvs45Z0/BZrMFIdrAtRwnvPfee8THx7e5j91uJyoqKmwxBXIcY4T8/HxWr15tdBgnCFZMwfye9+bvU7BE6u84Efi9IkgxBft73lu/T16fD3Pz39hfrNnBcx8dAmCgw8604U4uGO5kdL+41n06Eqm/5731Z4fey8MuUn/HicDvFXovD5gRMTU1NbVbmX3w4EHy8/PD+hmlzyWzHQ5HQNXZKSkpYYmnLS0fwDMzM4OWOPB6vW0+n5CQ0O4cA71RmO2x1GPvchwWiyWkCdpwzBGOrwEgMTGxx38dvf1n8dB1ZzPn8Xfw2WLwWKJZtGYXzuQkfn7dFBLjAz+51Bu+T8b9LGrBboJBY+Dk+T2x/m1R3lO3taMrX8d5owfzl/d2UeGyMiQ1Lujjd5bR/y+6Kt5iAcC+dy+JiYlB+TqSBw/G9O67xHk8WE9aH6On/izc0dHUWyy8tq+JS5zpcNxxQri0zNe/f/+w/K51RkfHMUYI1//Hzgh2TMH4nveF71OwRNrvOBH6vQpmTMH6nvf27xPADy4fxyUTq1lTUsbaknL+9kkVf/ukivnnDuT2C7KguSDkdH+3Iu33vC/87PReHl6R9jtOhH6v9F4emEiMiTB/RulzyeyOFn+kuac2xy0E2Zc5Y/1nVSrq3UEZ7/9WlfDyx/t5qmAK6QnRQRlTJJwGOGJ4/Z4Z2CxmvvPsRo7UNvHYtRNI7UQiW4KkrT+UFiuYLOBu+4xxsFw+YQADHDHE2i0hnafXs9nA5aJx69YuD1G9ciVVzz1P+ne/g33YMBJm5WMbmInJ0nt+NocragCY4C7DEdPnDttERCSC2Sxmzh7i4OwhDu6dnc2n+2pZU1LG9Bx/YVij28uVSzYweXAi+TkpnDPUQbSt9/yNFhERY/S5T0XZ2dmsW7eu3e0tVdvh7EUZqWJsZuxWM/VNnqCMt6usnq2Hakmwh/fyaJFgslnM1Da6+XhPFdNHpnHlxEyjQ5LjWe3gbgjpFGcNdXLW0I5PjErHvI2N4HIB0Lh1W5fHadi0ido1a0j79p0AxJ9/PvHnnx+0OCPB2nU7mAQM2r3Z6FBERETaZTaZGJ+ZwPjMY5f1H6ppJCnGykufHualTw8TbTNz3tBkZuY4uXhMmqHxiohIz9Xnktm5ubmsWrWq3e2lpaUAzJo1K4xRtS0vLw9LO9VlhYWFFBYWhnR+k8nEW3dNwWYJzmqkh2saibdbiYnS2Xjp2eLtVl6+Yyp1jZ6wX+4vp2G1h7wyu0Vto5t4e5/7MxoU3urq1n+79+/HU1vbpXHcB/19Om0ZGUGLzWhFRUUUFRW1Ps7IvZHfNf97xowZhsVFc3++9o5L5s2bR0FBQdhjEhGRyDUoOYa/3zyRvZUNrCkpY01JOWtKyig5VMelY/3JbKujP2X1rkA7xImIiAGWLl3KsmXL2tzmai5SCqc+9yn82muv5eGHH2bDhg3k5uaesr24uDgiEtk0x2J0H5xgJbJpTmanJagdg/QOdqsFu1UnZiLO1/8NUR33sQ6G367Zyi9XlvDGPTMYmBwb8vl6G09zMjt+5kxSb12AuRMLGh/PffAgpuhozM1/K1379rHr5ptxXHklqbfdFtSYw+X4k9UlB2uY/8AzrdvWrl3LoEGDDItt9erVhh+XiIhIz5PpiOarZ2Xy1bMyKatrYl9VY2tBiOOCr/LlP25mwsAEZo5IYebIFAY61JJSRCSSFBQUtFu4snfvXs4444ywxtPnktm5ubnMmjWLZ555ps1k9ooVK1i5cqUhsUWiT/bVsP1IPVeMS+92BeqR2kay00KfZBKRXiz/R/5bezLGhCWMQc5YvD54v7ScgZOVzO4sW//+DP7zn7BlZBCVldXlcdyHDmLNOPb3yZyYiGvXbpp27Q5itMaJsVm4+IIxsBaSb7ie4KxgISIiYpyUuChS4qJaH9d9/iZf+tLlvLe7ho17avjl2p3kpMVy96xs8rKSDI1VREQiU/DKbiNAS4uQlr7X7Vm+fDkrVqxgw4YNJzy/YMEC7rnnnoipzA4lu93OwoULsZ+mGu6ZDft54N/bOOrydmmeluoyt8dLeX1TSCqzQ91uJdTj2+127r///tP+LLor1F9HOObQzyIyxg/HHF3+WVTuhiOB92Du6tcxZah/YaP3d5SFZPzOiNifRQfMsbHEnXUWUVlZuMvLadq1q0tfh+vgIWzpx1qMWOLjMcfF4T508JR9e+LPYpAzlu9dOLL1ccvPINTvUT1BoMcx4TZv3jyjQzhFsGIK5ve8N3+fgiVSf8eJwO8VQYop2N/z3vp9Cia73c4dX76Ah/5nBK/dOYVfzxnNFePSOVTb1LrocW2jm8fW7mTjnmq8Pl9Y4oq07xN6Lw9YpMWk9/LO0Xt5YCItJiM+o5h8vjD9RQiRFStWsHjxYgDWrVtHZWUlDoeDM888E4C5c+cyf/78U15XWVnJwoULcTgcpKSksH37dmbPns2cOXPC/jWcrLq6mqSkJKqqqoJ2Oe/pEvzt+eWaHfz5g328fOtkMrtwuZfD4YDmZPZ7peXER1uZOMjRpVhERDj4GRwpgeGzwJ5w6vYnzofGarjzo5CHMu2RtQC8frexfYx7Ik9tHb6mRiwJCWyZcjaxEycw+MknOzWGz+ej8plnsDgcJF58cevz2y/7Evh8DPv3yyGIPHzKahuJj7ZiLjvCtmnTiZ82jaRHHg768UEgWo5Ldu3apTYjIiIScm6vD4vJv4bTys1HuPv5LQCkxduYPiKFGTlO8gYnBbUlpoiIdE11dTVZWVlh/YzS49uMzJkzp0sJaIfD0ZoEl/Ylx9oAKK93dSmZ3cJqMTN1RGoQIxORPunTf8Cbv4BvbWg7mW2NhrrDYQllylAnz67bw4GqBvolqbdjZ1Q99xwHf/YzBv/pT9iHD6dh69ZOj2EymUi+7rpTnrdlpHN0Y+hPZoTaov9s5j+fHmDVzeMAsGVmGh2SiIhIWFjNx9pbzhqZwl+/Nt6/eOSWMpZ/eIDlHx4gd2AiT37F/zfS5/NpUXYRkT6kxyeze7O8vDwslrYXmDt+gahQaklmV9R3b3XSo00e3F4v8XarDjREJHSsdnA3hGWqKUNTeHbdHj7dW6Vkdid5avwLQFqSEv3J7I8/xl1RgTU5udtjWzP64a1/F09tLZb4+CBEG15FRUX89vHFHL3oR5jrjnDFxd/mSeDpp59m8VN/NTS2/Pz8do9L5s2b1+6iMCIiIl1lMpk4o38CZ/RP4I5pWZQeqWdNSRmpx/Xd/t5zW/D4fOTnpHDB8GSSYmyGxiwi0tssXbqUZcuWtbnN4/GEPR4lsyNYcXGx4ZfzOo+rzO6Of328j3tWfMyyr51J/uiMAF4hItIFVju4m8Iy1UVn9GPGqHScx32YksB4q5qT2YmJ2IcNA6Bpx85OJbOrXnqZgz//OZmPPkLcuee2Pu/8+tdwfPkqzFE98+dSWFjI4KlX8a2/fcgPvnIRX/n+ZWyffSFXDBnCLc8+Q1KScYthrV692vDjEhER6duyU2PJTj22+LbX56Pe5eH9nZW8trUciwnOHJzEzJEpXDImjcRopTxERLqroKCg3cKVljYj4aR3dulQRoKdURlxxNi614/sSG0jAKnxkbfwgUiP5nHDng/8LTf6jTM6GuNZo8NWmR1vt4Le0rrEU+1PZpsTk7Ak+ZOj3rq6To3hPrAfT3k55tjYE56PHjmy3df0FM9/uBeL2cTlEwbg3bcLgKadO40OS0REJOKYTSYev3Ys5fUu3thazuqSMt7bWcn7u6qYmp1MYrSV6gY3FfUuspwxRocrIiJBoGS2dGhkRhx/v3lit8c5XONPZqclKPMjElReN/zhEjhjDsxp+7KfPsUSBT6PP8lvCf2fuC/K61m56SBXTBxAik7WBcxTUw0WC+a4WEz2aLBY8Lk6V1HvOnAQAGvGiVf7+Hw+PJWV+JpcVL/0EtZ+GSRddllQ4w+lstpGXi85zPkjUklLsBOeUzMiIiI9mzPWxpUTMrhyQgZ1jW427KluXfNp5eYj/OQ/2xmeFsvMEU5m5qQwMiNO7S9FRHooJbMlLI7U+pMUKfE987JvkYhli4aoBKg/YnQk4RGXBmmjwNJOL8QvL4U5T0KYPpy8s/0I/++lTWQkRnPZ+P5hmbM38FZVY0lIwGQykfily0i6/EudHsN98CCYTFhTT1xcuPHzz9nx5avBbAavF0tyco9KZu8ur6dfUjRXTfIv+GiydO/KKBERkb4mzm7l/GHO1sc56XFcNT6d17aWs+SdPSx5Zw8Dkux8fUom1+Tq+E1EpKdRMltOa8nbXxAXZeHGvAFdHuNwTQNJMTbs1rYXjhKRbohLhbo+ksw++zb/rT1hqMY+3pShKQC8v6NMyexOGLR0SWtbkeOrov65YQ9vbT3C2cNSOH9EKv2T2r8c2HXoIJbUFEy2E09s2DIzMdntmKKjsWVk0FhSgrusDGtKSgi/ouCZNDiZN++ZgcfrA8DS3Ec8+YbrDY5MRESkZxo3IIFxAxL4vtfHxj3VrCkpY21JOY1ub+s+f3hvDznpcZyVlYRNJ5JFRCKaktlyWs99dBBHjLWbyexGtRgRCZW4NKjcZXQUkeHgJji8GXIugqi4kE+XlRJLRqKd90vLQz5Xb2KOjsYc7b/0111RQd1bb2MfmcPfi8v4YEc5//xwLwDD0+M5f0QqXztnCENST/x5eo6UYU1LO2VsS1IS2S88jyU5GU9NLSazCYvTecp+p9Pk9lK8s5y1mw/xeslhRvVP5NfXTQzLJckmkwmrRZc+i4iIBJPVbOLMwUmcOTiJu/OH4m4+cVxe7+LXr+3CB8TbLUwdlkx+TgrnZScTG6ViLBGRSKNkdgTLy8vDYmn7j2dhYSGFhYVhicMZZ6OsrnO9TE/24jenUtvoDlpMInKcuDTYux68Xn9rhd6s9DXY9S5MWQCxbSQoP/47vP0ruGMjOIeGPByTycSUoSm8+NE+yuuacMaplVIgat94A1v//thHjMC1bx/77r6btLvu4u8FBWw+UMPWQzW8UXKEt7Yd5g9v7+Tq3IEAVDe4+Mu7uzh/RCrDf/WrdrvJRA0ZAs2J7fYc/fQzbAP6Y20j0f3yx/u5Z8VH1DV5AIi2mdl6qJYLRqQy98xBwfkmtKFo7Tb+9cYGdv1zESbXUQCcPh9LgZVP/42fPvVUyOYORH5+frvHJfPmzWt3hXMREZFIYzKZsDWfOHbG2nh+fi5rSspYvaWM/2w6wn82HSHaZmb1N/OIsyttIiJ929KlS1m2rO01ujweT9jj0btyBCsuLiYxMdHoMEiOtbH1UB0+n6/LFWlxdqsOAkRCxTEIkgZCUy1EG/+eEVKlr8Nbv4Tx17SdzLb6q31xN4YtpLOGOnnxo318sKOci8/oF7Z5eyqfy8UX8xeQcMnFDHzsMcwx/lYi3oajmM0mxgxIZMyARK6YmInP52ProVqGp8UD8M62Mh55dQuPvLqF5Fgb5w5P5fy63ZyRmcQZmacmrn0+H40lJfiamogZN671eXdFBTvnzCEqJ4fyX/+BtZsP8cbWwzxdcDaJ0TaGpMYyun8iM0alM2NkOgOdMRSt2RbSn6/X6+NvH+zGbUvh0w/XYTH7/966jxxh69TzmX3DDVzx7TtJ6iBBH2qrV6+OiOMSERGRYMtyxnDz2QO5+eyBHKxuZO3WcvZUNrR+hn2qeB9rt5aRn5PCjJwU+iXqqmMR6TsKCgraLVyprq4mKysrrPEouyin5Yy10eTxUd/k6VJCurbRzfpdFeRkxHfY/1REuuiSRf6bgLX5g4W7IWxTnjsshYvH9iM5tp1FKeUEnpoaACyJ/qRsS7uRV9bt5AaP94Q+lSaTiZyMhNbHM0al8XTBFN7ccojPPixh7YYdvPzxfvKGJLP81nMB+MlLm3juw70446Jwxti4d8md1KRlcvSXj3PxGf6+5u+9+BopQFNJCXOfeBcAZ1wUOw7XMWGQg7EDklhx27knxH3fpaND+n1Zv7uCPRVHWXBBdmsiW0RERMIvI9HOdZNPXAulvN7FJ/tqWbe7mkWrdjC2fzwzc1K4eHQqmY5ow2IVEemLlMyW02pJ0JTXu7qUzN5+qJavPfkBCy8exW3Th4UgQhGRZpaWZHb4KrOz0+J54quTwzZfT+epqgLA0lzhW7y/nmQgzuc67YJLdquFc4elcpbTwtbvXE30VVfz+Q2FJ7yuf1I0w9PiKatrZNuROrbFpjN03y7e3lXRmsz+5NU3mA54zBbuyB/BjJFpjB/oOG0SucHl4VertzIoOZYbpgwOwnfDz+3x8qtVWwG4clLmCdu8tbUAVL3wArHfvjNoc4qIiEjgvjUti3nnDOSd0gpWl5Tx5vYKfvP6LpyxNq5qTmZvPVTH8LTYsKyvISLSlymZLac1aWAC9U39iOriqs6Ha/xJpdR49ZIVCYmKnbDpBRg2E/qNC+AFvVhLZbYnfMls6RxvdTUAlqREvF4fD7+2kweBCWmBVzV56+oBiHUkcum4Eyunbjk/m1vOz259vM/7LlV/+xsLxhyr8D7bXg92O2M3rOeMdnpAt8Xl8fLixn1U1Ddx/ohUBjljA35tR3768ue8te0I1+UNYnT/E9t4eBv9a1Z46+qCMpeIiIh0TWyUhVmjUpk1KhWXx8sHu6oY29/fCm1PZQNzn9xI/0Q700c4mZmTwqRBiVh1tZWISND18pXCJBimj0jh+xcNI6OLfcEO1/qTSmkJ6ismEhIVu2Dlj2D3e0ZHYry4VEgdCebwtvx4r7SMCx97ndWfHwzrvD2RpzmZbU5M5IWP9vLRoaNU9R9M0sABAY/Rktg1x8Wddt/oEcMBsO/Z1frcpD8sZsRrazF1IpENkBBtY9HV46lv8nD3io/wen2den1bPF4f1UddTBnq5P9dcUa3xxMREZHQs1nMnJedjCPGf8xpNZv4at4AzCb42/r9FPztU2b/5gN+9up2fL7uHy+IiMgxqsyWkDtSo2S2SEjFpfnv644YHUnopY+BMVdAVDtJzLFX+W9h5oi1UXKwlvdKy8gfnRH2+XsUnw9r//54k5J59NUSEmPtjH75JZI60XO8c8nsEQA0bt1K/PlTj41RVUXl6tXET5+ONTU14LmnjkjlximDeer93fzlvV187dwhAb+2LRaziV9cM4GjLg9R1lNrDExRtuZ7Xd0kIiISqfol2vlu/lC+M3MIWw7VsaaknDUlZRyobmxtO7Jy8xG8Ph9Ts5O71L5TRET89A4qp7W3soEfv7KNS8akcdWEzidpVJktEmKtyezDRkcSeuPn+m8RJic9AUesjQ92lBsdSsSLv+ACRqxdw5HaRsYd+pQzhyR3KpHNCcns07f5sI8YgSUlBbweAGrfehv3wQN4qms4tGgRg5YuPSHJHYj7Lh3N6yWHeeiVzUwfmUZWyumT6icrPVzLs+v28L0Lc7BazMRGtX1I1tJb3DHn6k7PISIiIuFlMpkYlRHPqIx4bj9/MA0uT+u2pe/soeRQHTaLiSlDHOTnpDBthBOnFhEXEekUJbMjWF5eHpZ2LoEuLCyksLAwLHGYTSY+2FVFTnrnP6zTfAlWanwUzlhVlYmERKwTMPWNZPbplJfCR8/AyIthwKSwTWs2mzhriJPVmw9R2+gmXtU2p5Uab+eJr07G5/NR9uQfMFktOG+6KaDXeuv9PbPNsaf/u2RxOMh5+63Wx5XP/J2a1WsY8MjDALgPdb41TLzdysNzxvOD5z6lpsHd6ddX1buY96d17Cqr46KxGUwanNy6raioiKKiotbHiT4ffwCefvpvLH7qqU7PFUz5+fntHpfMmzePgoKCsMckIiISyaJtx/5uFl0zhte2lrF6Sznv7ajkre0VmP8Dv7t2LGcPcRgap4hIR5YuXcqyZcva3ObxeNp8PpRMPjVwijjV1dUkJSVRVVVFYmJiAK84vcrKyi6/tsHl4exfvMelY9P4+eU5nXqtw6E/yiJh8fAwSM2Bb7xidCSh9fFy2PwvuORhSOh36vbS1+DPV8Blv4S8eWENbdlbO/jJS5v44815TB+ZHta5e5LaN9+itPhjRhfchC3Bv2jS9osvwRQVRfaLLwQ0hs/rxVt/FFOUDXOA7Tdce/diTnKw/aKLsGakM+CnP2XHl68m9Y5vkXb77V36WtweL9ZOLo7s8nj5+h8+4O1tZfz4f8aetk2J68ABtk2fQfy0aSQ98nDQjw8C0XJcsmvXrrDOKyIi0ltVN7h5c1s5a7eW8+NLhxNnt7LlYB0P/HsrM3NSmDkyheyUmNYWJSIikaq6upqsrKywfkbRApByWtE2CzE2MxX1LqNDEZH2jLwYBk42OorQO7QJNr0ATXVtb7c0tzPyNIU1LIApQ50AvK9WIx3a98JL2Jb8hh/+Y2Prc6aYGLwNDQGPYTKbscTHBZzIBjjwk5+ydepUPGVlxE7KxZrhb5vlPtD1RTtbEtnvbi9jx5F2fieP4/P5eODFz3h7WxlfOXswN52TddrXmKz+Kn9bZmaX4xQREZHIkhht5bIz0nn0qlGt/bP3VDawp7KBojd3c/XvP+TKpRv41Ws72XSg1uhwRUQiiq6DloA4Y22U13Utmf3bNVsZMyCRmaO0KJpIyFxRFMBOfYC1OZntDjwxGiyj+yfyp2+cxeSs5AD27rtKtu1jKCaunDqy9TlzdDSeI4EvYNq4fTuuffuInTwZc+zp+2YDxM+cgbusjIZPPiF+xgwsyclgs+E+2PVkNsCusjpu/P175A5O5pkF52Axt19B9df3dvHU+7s5b3gK918+VtVWIiIi0ip/ZAoXDE9m3e5q1pSU8drWMv7w3l72VzXy0BX+46YvKo7SPykaawfHGyIivZ2S2RKQ5FgbB2s6X+lY3+Tm0f+WcNWkTCWzRST0rNH+e3dj2Ke2mE1My0kL+7w9yYe7K6g5UkFTdAxnDz/2vTLHRHeqMrvq+ecpW/p7hr36H6KyTl/dDJB8zTUkX3MN3vr61gR43NlnYxs0qAtfyTFZKXHcdM4Q/vjOTv7w9g5uOT+73X3PHOLk/BGp/Pb6XGwBtifxVFUBUPH008R++85uxSoiIiKRzWYxc85QB+cMdXDfhdl8sq8Gu9V/zODz+bj1759R2+jhguFO8kc6OXuI44S+3CIifYGS2RKQb5w9kAa3t9OvO9KcAE9LsIcgKhFp9ek/4LPn4Ev/B3GpRkdjHAMrs2nuh/zxnirS4u0MTgmsYriv8Pl8PPjvzXzVdZRoR9IJ20zRnWsz4q1rWQCy89/j418zeOmSTr++LfdcPJK1Ww7xyKtbmDEqnWFp8Sds9/l8mEwmRvdP5C/zpnRqbJ87/AuqiIiIiPHMJhMTMo/1n3V5fPzPuHRWl5Tzr08P8a9PDxFjM3NedjL3zs4mNT7w9msiIj2ZemZLQGaOTOHSsZ2vODxc609OpMUrmS0SUmXb4fN/Qc1+oyMxVnQSjP4fSBttyPSf7avm6sffYfn6LwyZP5Kt+vwQH+wsJ8PchN154uLAcWdPIemyy/B5Aztp6q3z96c2x8WFJNbOio2y8sicCTR5vNy9/CM83mNra5fXNXFF0du8sy3wNioiIiIiJ4uymlkwdTDPfmMiL906me/MGMLIjDje31lJYrS/TrHkUB0rNh6grC7868eIiISLKrOlU1qqywJ1uMZ/qb8qs0VCrKUau+6w0ZGEVvY0sERBTDt9qeNS4dq/hDuqVmcMSCQuyqJFINtwZlYy8y/IJtV1NnHpJ1494Lzppk6N5a2vA7MZU0xMt2KqffMtql/9D2l33IEtPb1bY5011MnN5w7lz+/uZOMXFUzOctLk9nLrX9bz8Z4qdpTVce7wzl81YY71f41aAFJERERaDHREc9OUTG6akkl9k4eo5lYk//rkEH8p3sfP/rOdiQMTmZnjZGZOCpmOaKNDFhEJGiWzJSArNh7g0VU7ePy6sUwamBjAK/wO1/rPCKeqMlsktOKar5yo6+XVn9nT/bcIZbWYmTzEyXulZTS4POpheJzkuCj+99LRcOnD3R7LW1eHOTa22wsoNm7bRtWKf+C46qpuJ7MB7r5oJHMmD2TMgER8Ph/ff+4TPthZzs3nDeHGKYH19j5ZS1uU+GkXdDs+ERER6X1io44db84/bxBj+sezeksZb5dW8OGean6xZie3Th3ErVMHGxqniEiwKJkdwfLy8rBY2k6EFBYWUlhYGLZYoq1mGtxeKupdnXpdRoKd/FHpDEzuXvWciJxGazK7l1dmn47XAyu+AQPPhHO/ZUgIU4Y6eaPkMBu/qOTs7BRDYogktY1u/vTOTr5+7hDi7G0fdlS9+CJVL71E/5/8FFvG6ZPK5qQkogZ3/wNZy1zugwe7PRZATJSFMQP8J3x/8d8Slq/fw7ScNL5/aeBtb4qKiigqKmp9nOjz8Qfg6af/xuKnngpKnF2Vn5/f7nHJvHnzKCgoCHtMIiIickxCtJVLxqRxyZg0Glwe3ttZyZqSciYP8h+feLw+bn7qEyZmJpA/MoVxAxIwd7M4QER6v6VLl7Js2bI2t3k84V/jR8nsCFZcXExiYuBV0KHkjLUBUN7JZPaFY/tx4dh+IYpKRFr1lWT2u7+DDX+CG5eDo41kpskMm14AnwcwJpl9drYTgPdLy5XMBpa8vp1fr9lGanwU1+a1nYBu2v0FdW+8iaeqMqBk9sDHHgtKbNaMDABcBw8FZbwWmw9U89u12+iXGM1vbpiE1RL4EiUnn6x2HTjAtukzmDttGrc88jBJSUkdvj6UVq9eHTHHJSIiItKxaJuF6SNSmD7i2PHogepGDlQ38ue9Nfz5g32kxduYPiKFGTlOpmQ5sJiV2BaRUxUUFLRbuFJdXU1WVteuQu0qJbMlIMnNyezOVmaLSJgk9IML7oas84yOJLTqDsPhzeBp573IZAJrNLgbwx1Zq3GZDrLT4lp7F/ZlB6sbWPrmDoanx3N17sB29zPH+Ps4+hoawhjdsWR2sCqzWwxJieP+y8dw8Rn9SIy2dWssk9V/qKae2SIiItJdmY5o/nP7mXy2v5a1JWWsLilj+YcHWFNSxn8L8wAoq2siNspCjNrliUiEUjJbAtJamV3XuWT2j//1GWaTiR9+aUyIIhMRAKLiYOYPAt9/x5tgtkLWOaGMyhjWKEOT2VFWM2u+G7l9vcPpsZUlHHV5uPfiUR1WJ5ui/cls79HAktlly5ZhGzSIxAsv7FZ81uY+2a6DB7o1zsmibRZuPm9oUMcUERERCQazycS4AQmMG5DAt6ZlUVp2lH1VDa1V2b99YzevfHaYc4Y6yB+ZwgXDnSRGK3UkIpFD70gSkNbK7KOdS2av3HQQR2z3qtJEJARe/CZknNFLk9nGVmaL3zPFu3l23RdMGeokf3THrUPM0f51FXyNp09m+3w+Dv3yMeKnT+92MtscFYXz61/HPnJkt8YJJXdZOQAVTz9N7LfvNDocERER6UVMJhPDUmMZlhrb+tyEzAR2lx/l9W3lrN1ajtVsYvLgRG6dOphJA9VuTESMp2S2BCTKauZPXx1HRoI94Nf4fD4O1zQyIj0+pLGJSLMV86ByF9yyquP93I1QsQv6TwhXZOFltYM7vO0qTlZW28iDr2wmd3AyN0yJvJXjV246yB/e3sGl4/rzPxMHdLsVRguv14e5uarn/R3lJETbuP/ysZhOs7BQS5uRQCqzfY2N4PFgjos97b6ByLh3YVDGEREREekNrhyfwZXjMyiva+K1beWsKSnn/Z2V4PNvb3R7eWb9fqbnOBmcHGN0uCLSBymZLQGbkNm5s7C1jR4a3V5S4wNPgItINzRUwsHPTr9f1R7A51800uMGSy/7U3B2IdiiDQ0hzm7lxY/2cbC6ISKT2dNy0ihau40fPP8pP315E5eO68+1Zw7irKHO0yae27Kv8ihPvrWDN7Ye5uU7zsdmMXPvJaP4f1ecQbz99L9f9lGjSf/ed7GPGH7afb11dQCY4+I6HaeIiIiIBMYZF8WXJ/TjyxP6Udvobu2h/f7OSn65die/XLuTEWmxzMhJYWaOk5HpcV06jhQR6axelsGQUKqod1Fe7zrhEqSOlDcvFpnWiWpuEemGuDRw1UNTnb+Hdnsqd/nvi38PZ34DMsaGLcRuGzcH+o+H+A7aVpx9azgjalO0zcKkQQ7W76rA5fFi66BftBGirGb+essUXv54H88Uf8E/N+zlnxv2MnZAIv/65tTW6urT2XKghsVvbOfFjftwe32MzEjgQFUDg5yxpCcEfkLBnj0Ue/YtAe3bmsyODU5l9v4f/5imHTvJ+uMfgjJesFkS/Fc3xUzopVdSiIiISMQ7vjhhyhAHv54zmjUlZby+tZwlb3/Bkre/YEpWEouvP8PQOEWkb1AyWwL2439v463SCj64+xzMAZxxPVLbBKDKbJFwiUv139cd7jiZXbHr2L+r9/WsZHbG2B4T75TsFN7fUc6ne6uYNDjZ6HAA+HhPJU++tYP7Lh1NRmI01+YN5tq8wWw9WMOz677AbDK1JrKf/3AvcXYrM0amtbl4413PbOS5D/cCcHa2kwXThjE9Jy3kFTnBrsx27dpFw2cBXNFgEJPd/zc0eqwWUhYRERHj2a1mLhju5ILhTtxeHxv3VLOmpIy0+KjWfR76bykur5f8nBTyspIirrBDRHo2JbMlYMlxNtxeHzUNbpJiTt9ftV+inbsvGslZQ51hiU+kz4tL89/XHYHkIe3vV3l8Mntv6OMKt+dvh8OboWCNoWFMaX7ve39HeUQks30+Hw+8+Bkf7anitunDyUg8Vjk9IiOB7192LFnq9fp46JXNHKhuIC3BztW5A5kzeSBur5dR/fwtpwY5Y7nkjH7MvyC7219fY2kpX8xfgPOmr+K86aYO9zXZo4mfORP7sNO3JAmIxYrP7Q7OWCIiIiJ9iNVs4szBSZw5OKn1OZ/Px2cHavhkXy3/2HiQeLuF84clk5+TwnnDklvblYiIdJWS2RKw5Fh/Arui3hVQMjvTEU3hjH5hiExE4Phk9uGO9xv7ZWiohnXL/JXZPcmqH8Nbv4RvbYCUYW3vU7MfDpeEO7JT5A5OxmYx8X5pGbdOayfWMHp+41427K7ka+dkMbJfQof7ms0m/nn7uaxYv4dn133BE69v54nXtxMXZeGde/NJirVx16wRwavCNplw7dmDu6z8tLvas4cy6HdFwZkXMFmtEMHJbJ/L37LLtbeH/V8VERGRPslkMvGXmyawo6yeNSXlrCkp45VNR3hl0xGe/cZEctLjaHB5aHB7cQSQVxAROZmS2REsLy8Pi6Xts5aFhYUUFhaGNR5nazLbzZCUsE4tIoEYegHc8CwMyO14v/7jIf+H/mR2VS+szLZGg7vB6CiIibLwsyvHMSw93uhQqGt089Arm0mOtXHX7JyAXjPAEcMd+SP45ozhvFtaxosb95GRaIfm/HUw24mYY2IA8DUcDdqYgTJZLRFVmV1UVERR0bFkfZLPx5PA8tdfZ3FenqGx5efnt3tcMm/ePAoKCsIek4iIiESmoSmxzDsnlnnnDORAdSPv7qhkRJp/zZPXt5Xzvy+WMHlwEjNzUpgxwuk/zhSRiLR06VKWLVvW5jaPxxP2eJTMjmDFxcUkJiYaHUar5Fj/r0vLwo6ns2hlKe/tqublO6YSG6VfNZGQSxrov52OqwGiHWCL651tRqx28LrA6wGzsZcxXpM3CIDDNY2s2XyQKyZmEm3ApZVFa7dxsLqRn1x5Bo7YqABecYzZbOK84amcNzw1ZPG19IX2Hj39SYi6d96h8rnnSZ1fgH3EiO5PbrGCz4fP68VkNr6f48knq10HD7Ft2jSuvfRSbnngfpKSkjp8fSitXr06oo5LREREpGfol2jnqgkZrY+dsVFMHZbMuzsq+WBXFQ+tLOWM/vFcm9ufy8d1sNC7iBiioKCg3cKV6upqsrKywhqPMowSMGdzAqSmIbAKti8qG9hbeVQ9sUTCydUAnkaIbifh1VQPPx8Ak78Ot711rDVJb2JprupwN0JUbNfH2boK0kaCY1C3Q3rq/V3836qtPPJqCTefN4SvTMkiKTY8l1V6vT4+3VfNqH4J3HDW4LDM2VktldneACqzG7dupfpf/yL5umuDMnfy9dcTP31aUMYKBU9lJQDV//43CQ/cb3Q4IiIiIt2Wl5VEXlYS9U0e3iqtYE1JGW9tr2Bv1bHChhc/OcSItFhGZcSFfIFxEelZlMyWgOVlJVF89zkBr0RcXtdEWrxdf3hEwsXVAD/LgHHXwNVL296ncjfgg1gnOLPDHWF4WJuT2Z5GoIvJ7IZqeOpq/78fqOp2SPOmDiXebuXJt3bwyKtbKFq7jWvzBjFv6lAGJncj4R4As9nEn27Oo6LehcUcme/HLZXZvgAqsz11dQCY4+KCMnfclLOCMo6IiIiIdE5slIULR6Vy4ahUmtxemjxeAGob3fzkP9tweXz0T7QzI8dJfk4KEwcmRuzxrIiEj5LZEjCr2URrs9QAHKlz0d8R2iSNiBzHFg1RCR0vAFm5y3/vyPIv/nh4Mww+1//a3uLMm2HEbLBFzvtPQrSNW87P5mvnDuGlj/ex5I0d/OHtnUwY6AhpMvtIbSMpcVGYTCaccZ1rLxJOJpOJgY//DltGxmn39QY5mS0iIiIixouymomy+gvnYmwWFl83ljUl5azeUsbT6/bz9Lr9JMfaeGF+LonRSmWJ9GV6B5BOWVNSRlyUhSlDHB3u5/X5KK9zMX6gFnEQCau4VKg70v72ipZk9mBY9yS88Qjc/j6kjwpbiN1y9m0w/pqOe4MPmOS/dUdUc6I0fWz3xjmJzWLmqkkDuXJiJu9sL+OsoU4ANh+o5icvbaLg/Gym5aQF5YoWl8fLtYvfZZAzlj98PS/ir5JJmDEjoP2Cncw+8POfU/nMswx/bS3W5OSgjBlMFof/723C7FlGhyIiIiISFhazidxBSeQOSuK7M4ew5WAda0rK2Fl+tDWR/fJnh3hjWwUzc1KYmu0gzq70lkhfof/t0in3v7yV0f3iT5vMrm5w4/b6SEuI3EpAkV4pLq25lUg7Wiqzk7OgYof/39V7e04yOz7dfzsdjxtMZujqgn5mC8Smtt97vJtMJtMJCyqu31XBe6XlvL2tjFH9Evj2rBwuPqNft+b40zs72X64jssnDIj4RDaAt6kJX5MLS3zHSWpvXT0A5tggVbR7vPgaG8Ed2HoQ4Way+tedsKb1wv72IiIiIqdhMpkY1S+eUf3iT3h+84E6Xv38CK9+foQoi4kpQxzk56QwbYST5DCtTSMixujip3zpq5JjbZTXu067X6zNwtLrx/K1c4eEJS4RaRaXBvVHwOtte3vlLn+SN2kQJGb6n6veG9YQu6X2EBz63L+4Y3veeBR+kgIHP+36PF6Pv3q9owrwILpxShZv3DODeVOH8kV5Pbf+dT33/fMTGlyeLo13pLaRX63aSqYjhlunDQt6vKGw46ovs+v66067X8LMGaQU3NLaZ7u7WpLFvghNZvvc/t8B9+EO2geJiIiI9DHfzR/Kq4Vnct+F2UwalMi7Oyp54JVtvPTpodZ9yuqaDI1RREJDldnSKc44G19UnH6BriirmbwsBw5HYljiEpFmcangdUNDpX+Rx5NdUQTT/xcsNkgc4H+uel/Yw+yy9x6Ht34J39oAKe0kaVsWgOwo4X06rqOwbwOkj+76GJ2U6Yjhh18aw4Jp2dz1zEb+9sFuLh/fn3OPq+AO1KOvbqGm0c2iOeOJtllCEm+wme12PNXVp90v8ZJLSLzkkuBNbPUfCkVqMtvUvMhRS7sREREREfHLSLBzbW5/rs3tT3WDmze2lZM32H9lZVldE7N/W8yojDhm5KSQn5NCdmrkrKkjIl2nZLZ0SnKMjU/21uD1+TB3cNl6baMbj9dHUpKvR1zeLtJr5N8Psx6AmHZ6/0YnHWud0RMrswNhaU5me7qRzDZQekI0f/7GFN4vLWtNZFfVu0iMsQb0fvrJniqeWfcFZ2c7uaSbrUrCyRQTg/fQoQD2DPK8lshOZtP8MzfZ1LZLREREpD2J0Va+dMaxdoQNLi+XjEnj9W3lFL2xm6I3djPEGcOsUSkUnj9YeQqRHkxtRqRTnHE2PD5/T+yOPPfRQab96gPW7aoIW2wiAsSl+Cuy2zo4cx2FHW9AbXO7gphkiO8Hpp5RuRuw1srs019Fclobn+r+GF1gMZtaE9l1jW6u+t3bfPfZj6hrPH3CNT3RzpUTM7n/8rE96iDdHB2N7+jR0+63e/589tx1V9DmNTVXZkdqz2xfk//y2MatW40ORURERKTHyHRE87PLc1h7x1n87toxzJ3Uj9pGN+t3V7ceIxfvqqR4VyVur8/ocEWkE1SZLZ0yxBnD2P7xNLi8ENP+fkfq/H210xOC09NURAJ0tBIOfALOoaf2ez6yFf50OUy/D6bf6094f2+LUZGGjjXaf9+dNiMRxO3xMTQ1jn9+uJeNX1Ty2xtyGTOg/RZOGYnRPHbtxLDGGAymmGi8DQ34fB1f0dO4eQu2/v2DNq/jmrnEz5iBbdCgoI0ZTJ6aWgDqi4tp53oLEREREWmHzWLm3KHJnDs0mfsuzKbiuDXAfvfmF3y4pxpHjJULhjvJz0nh7KEO7FbVfYpEMv0PlU756lmZPPW1CfRL7DhJ3bLQQmq8ktkiYbV/I/zpS7DllVO3Ve723zuywh5WWFmb2zEEozIbwHP6RW9DKSnWxu+/diY/uGw0X1TUc+Xv3uYv7+3C5zuxgqS+yc1f3t2Jy9PO4p8RzhwdAx4PuDr+fnvr6zHHxQVtXlu/fsSMOwNzdHTQxhQRERGRyGM2mUiJO9a67b4Ls7l16iDS46N48ZND3PmPz5n+q/d5b2eloXGKSMdUmS0hUVbnIsZmJs6uXzGRsIpL89/XHTl1W+Uu/33yccnsnW/Dzrfg3G9CVPAShIYalg/fXAcJQeoX3VQHMcYuvmcymbjl/GzOHOLkW3/bwA+f/xS71cw1Zx6rJv7d2u38du02YqKszJk8sMPxIlHGffeSfvf3wGZrdx+fz9eczA7e4j2e2lo8FRVY09KU0BYRERHpQ3LS48hJj+PWqYP5ouIoa0vKWbO1jJw0/7Hm3soGfv7fUmbmOJkxwokzTmuYiEQCZRojWF5eHhZL271sCwsLKSwsDHtM+6saeWbDfs7LdpCX1X5yp6zOdcIZTxEJk5Zkdn0byeyK5mS2Y/Cx57avhjd/AWOvgrScMAXZDbPu9986Ep3ov3WHPR6m3ArvPwGuesOT2S0mDnLw0rfOZ/Hr27li4oDW53eX1bPkzVJG9UvgyuOe70msKSmn3cd39Ch4vZhjg3fipeqf/+Tgzx8k66m/Ejt5ctDG7aqioiKKiopaHyf6fPwBeAVYnJdnaGz5+fntHpfMmzePgoKCsMckIiIiEgyDkmO4aUomN03JbH1u04Fa3t9ZydulFfz0P9uZNDCRGTlOZuakkOlQEYT0HUuXLmXZsmVtbvN4PGGPR8nsCFZcXExiYjcTMkFW0+jmj+/vJdpmPk0yu4mBenMXCb8YJ2CCusOnbqvcBWYbJBzXbzixOfFZvadnJLMD0VQP5aUQn+6/dZUt9th4ESQpxsY9F49qffyjFz7lne1lNLm93H/5WKyWntlBzHXwEK69e4kePQpzTNuLMnjr6gCC2maE5uSszx3+g7C2nHyy2l1WxtbzpnLDDddzy7e/TVJSkmGxrV69OuKOS0RERERCZfaoVKYMcfDm9nLWlpTzVmkFG/ZU8/6uKn47dwwAVUddJEZbe9TC6yKdVVBQ0G7hSnV1NVlZ4W1lqmS2dIoz1n/59/GLJrTl5VsnU+/qmX1bRXo0ixVikttuM2IyQ2oOmI+rrExsrjyo3he+GLvj4GdwpASGzwJ7Qtv7HPocfj8TZv8/OO/Ors3jccPRcn/Lku5WeYdQTYOLt7YdofRwHZeO68c5w05f3RypKv+xgiO//g1DX3ie6JEj29zHnJjIwN/+BksAVdyBMln9f9d8bmN7o7fH53YD4NrbQ/6PioiIiPQiidFWLhubzmVj02lweXh3RyUJ0cdSaQVPf8pRt5eZOSnk56RwxoB4zEpsi4SUktnSKUkx/l+Z0yWzo20Wom1tX4osIiHmzAZrG1dGXP83OGnRwB6XzP5kBbz1S/jWhvaT2dbmhWfdjV2fx90A6/8IE2/sXnV3iCVE2/jXN6fy/Ma9XDaufwCviFzmaH81tu/o0fb3sdtJmDUrqPOarM1/qwy4PC4QpubKcVtm5mn3FREREZHQibZZmJFzrKjC7fUxaVAia0rK+dP7e/nT+3tJi49i+ggnC84bRGq8Wq+KhIKS2dIpNouZpGgr5R0ksyuPuvhkXw0j0+NwREabWZG+pWB1+9tOrhJoTWbvDW1M4dSSyHc3GB1JWMTZrdw4JbyXdYWCOcb/c/M2tP9z89TWYo6OxmQN3uFLy1gtFdAiIiIiIoGwmk3cd+EwFs7O5rP9tawpKWP1ljKe//gg357uPz7fU9lAyaE6zhnqIEYFfyJB0TMba4qhkmNtVNS3/6F/0/5avrX8c97YXhHWuESkA+U74I1H4dDmE5+PdULOJZA+xqjIgs/aXAHRncrsFhufgm2ruj+OnJapuTLb20Fl9qFFi9g8cRKeysrgTWyJ7GR2y/ej7p13jA5FRERERNpgNpkYNyCBO6cP4YX5ubw4fzJxdv8x5r8+OcR3/rmZGb/+gO/+czMvf3qI6obIPO4U6SlUmS2ddtHoVNxeX7vbj9T5q7ZT42xhjEpEWn3xAex8E86cBzHNl0fs2wBrfgLJQyD92OKBmExww98NCzUkWiuzg5DMhrb7j0vQtVRm+zqozG7atRtzTAzmIC6CmHjRhSTkb8AUFZmXgXrr/cnspp07jQ5FRERERE7DZDLRP8ne+vjK8RkkRFtZs6XMX7ldUobVbOLWqYO45dxBhsYq0lMpmS2ddtv5gzvcXlbXBEBKXGQmBkR6vdLXYO3PYMSFx5LZlbv998lDDA0tLCxRgAl8QeqB3FQXnHGkQ+bYWMxxcfi87S8e3LR7N1GDBwd1tXiTzYbJppOvIiIiIhJ8/ZPsfCVvAF/JG0BZXROvbS1nTUk5Q1NiAfD5fNzzwhbO6J/AzBwng5JjjA5ZJOIpmS1BV9ZcmZ2iymwRY8Q2L0pSd/jYcxW7/PeONk5GbfgzbHoBrvkzRMWFKcguikuDtFFg6eD9JToJ7q84tT94Z5iO68Llqu/6OBKw+AsuYOT6de1u9zY04D5wgNjcSUGd111eztGPPiJ65EhsAwYEdexgMFnUEU5ERESkN0iJi+Lqif24emK/1ucOVDfx1vYKVm4u47G1O8lJi2VGTgozc1LISY8NahGHSG+hT0jSaa9+fph5T33C7oq2+5oeUWW2iLHi0vz3dWXHnqvcBbbYY9uOV17q7wtdvT98MXbVObdD4fttJ+VbmEzdS2QDRMXCbc09iiOkMvu9/e/xmw9/Q3lDudGhGMK1Zw8AtkEdXx3UWQ2fbWLPbbdT+/bbQR03WCzJyQAk33C90aGIiIiISJD1T7Lz2p1T+PWc0Vw5Pp1DtU0sfvsLvvHUJ7g8/vau9U0evL72W72K9DWqzJZOK69zsf6Lag5WNzG4jUtgYmwWspzR2K06VyJiiNZk9nGV2ZW7/QngtpK8iZn+++o9kDo8TEGG2GfP+1usZE/v+hg2/6V/kZLMXndgHUs+XsJlQy/DGe00Opyg89TUUPPqq1jT04m/4IJTtjft/gKAqMHBTWabrM2rykfoApAiIiIi0rvZrWYuGO7kguFO3F4fH35Rzb6qBqKacyqPv7mbVzYdZkZOCjNynOQNTsKmq/ekD1MyWzrN2dw+pOKoq83t91/SS5JhIj1VW8nsodMgOrHt/VuT2fvCEFw3lb4Gu96FKQsgtoOE7ot3QGZu15PZ7iZY9ySMuRLGX9PlcCVwJrudI0uX4t63nyHPPkP06NEnbI+fMZ0Rb76BKSa4fQRNVv+hkM8dpB7rQeZz+f/Wuvb2gP+fIiIiItItVrOJvKwk4NiC5/0S7SREW1n+4QGWf3iAeLuFC4Y7+UreAMb0izc0XhEj6FSOdFpyjD+ZXV7XdjJbRAwWnwbD8k9c7PFLv4RZD7S9f2Jzn+DqveGJrztKX4fXH4KjFR3vZ40Cd2PX5/E0wTu/hqh46Deu6+NIwMxRUWQ++gt8Ph97v/s9vEdPbGVlMpmwpqVhiQ/yAbulOZnticzK7JZkuy0z0+hQRERERMQAN+YN4LmCXJ4rmMS3pmUxODmGf392uDUn4/H6ePnTQ1S1U3Ao0tuoMls6rbUyu/7UN0qXx8uSt79g0qBEzh2abEB0IkJ0Enz1n4Hv35MqswNljQZ3Q3DG8nrAbAnOWNKhmHFnkP7tOzn06C848NOf0v+nP21d9Kbu3XcxxycQM+6MoM5psjUfCqnNiIiIiIhEsKEpscw7J5Z55wzkQHUjKc25mY/31vD9l7ZiMcGZg5Na25FkJNiNDlkkJFSZLZ2WHNtcmd1GMru8zsXSd/bw1vbTVE2KSPiUvApPXwcHPm17e2wKzPg+jP6fcEcWOlZ79yqzW2z8Kzx9bTAikgA5v/EN4qZOpeof/6Tiz39ufX7/j+5n//e/H/T5zNHR2AYMwBwXF/Sxg8FbWwtA1QsvGB2KiIiIiESIfon21r7Zw9JieeCS4ZyXncyGPdU8tLKUi4rWceeKTUaHKRISqsyWTkuKsfG9/KGM6XfqB/8jdU0ApMRFGRCZiLR6/WGo+gL+5zew/yMoeQVm3Nf2vmYzTLsn3BGGlsUevMpsV31wxummEckjuHjIxcTZIjPpGiwms5nMX/6CXV/7Ohanvy+6z+XCtW8fCTNnBH0++4gRDF+zOujjBou30f931VsXGQuRioiIiEhkSYy2cuWEDK6ckEFdo5u3SitZW1JGWvyxvMzSd76gye0lPyeFkRlxrVc/ivRESmZLp1nNJr6SN6DNbWXNPZtaLncREYPsfhd2v+9PZlfs8j/nGGx0VOGTPgoaa4MzVlNkJBEvGnIRFw25yOgwwsKSmMjQFcsxWfztXY5+9BF4PNgG96HfYRERERGRToqzW7lodCoXjU494flXPz/CtsP1LH1nDwOS7MwY4SR/ZAoTMhOxmJXYlp5FbUaky3w+3ynPKZktEiHi0sBV50/EVu4CexLEdNDH/r8/hAcHgeto+/tEgvQxMOYKiDpNdfKcJ+HGZ7s+j9nin4fIqczua1oS2Z7aWnZ95asARA0KfjLbU11N2e9/T9177wd97GAwRdma73XFk4iIiIh0zTM3T2TZDWdw45n98fngqXX7+cZTn/LxvhoA3F4fTW6v0WGKBETJbOmS7z23mQuL1p3yfEubkVS1GRExVlya/77uiD+ZnXyaJKDJBI3Vkb8I5Pi5cM2fIaFfaOexxfjnyZwcMZXZr+x4hbvW3sWBugNGhxJ2CZdcDDYbMbmTgj62t6aGQ4/+gtrXXw/62MFgSUwEwDHnaqNDEREREZEeymI2MXlwEnfPyubft03mb1+fwO3nD2b8gAQA3t1RwczffMC9L27hv5uPUN/kMTpkkXapzYh02ZHaJtxeH9bjLkkZnBzNjBFOMhKUzBYxVFzzZWU1B6BqL/Qb3/H+iQP999V7IWVY6OMLtY+Xw6FNMOv+7o1ji42YZHZpVSmrdq/iW5O+ZXQoYWWJj2fgY4/h83haq7WDyuqvfPa53cEfW0REREQkwphMJkb3i2d0v/jW58wmE0NTYvjPpiP8Z9MRoiwmzh7i4MrxGcwcmWJovCInUzJbuiQ51oYPqDrqOmGxx4tGp3HR6DRDYxOR4yqzaw/Cl34JCf073j+xuQ9+pFdmf7wcNv8LLnm44+rszf+CTS9A/o/8Veed5ToKzy2A/hPgS//XrZAlOEKSyAZM1uZxPZGZzPa5/O27XHsj/P+miIiIiPRY52Unc152MgdrGllbUs7akjLeLq1gSEpMazL7re0VDE+LpV+i3ehwpY9TMjuC5eXlYWnnw3thYSGFhYVhj6lFcqy/kq2i/sRktohEiAGTYNq9kDbSfzud1mT23pCH1i2HNjUnqU9TcW2N9t+7G8EW3fl5vB7/PBO/AqnDuxar9Agmq/9QyOeKjGR2UVERRUVFrY+TfD6eBJa//jqL8/IMjS0/P7/d45J58+ZRUFAQ9phEREREJHgyEuxcN7k/103uT+VRFx6vf620JreXhS9soa7Jw5h+8czMcTIzJ4Xs1FijQ5YwWLp0KcuWLWtzm8cT/pY0SmZHsOLiYhKbe2VGGudxyezj/fClraTF27hj+hCDIhMRADLG+m/eABfxSMz031dFeDI7UJbmk2yeLiazW9QdggOfQNposOhPZq/U/HP1GXAQ1paTT1a7jxxh69TzueGGG7jl23eSlJRkWGyrV6+O2OMSEREREQkuR4yt9d8mE/z40uGs2VrOG9vK+e0bu/ntG7sZmhLDshvHteaIpHcqKChot3ClurqarKyssMajT+bSJS2V2eUnJbPXbi1jbP/4dl4lImH32s9h3ZNwyypwZre/X1wafPV5SOklVcjHV2Z3x9b/+m/f2QyJp2nVIj2SKcpG3LQLsOeMMDqUNnmqqgCoePppYr99p9HhiIiIiEgfZLOYmTUqlVmjUnF5vBTvqmJNSRlbD9eTHONPLb65vZx3SiuZmZPCpEGJJ6yvJhJMSmZLl5yVlcSfvzqeISkxrc8ddXmobfSo7YhIJHA3wZJp/rYcAHHpHe9vNsOwGWEJLSyszX3c3A3BGc9VH5xxuuGsfmdhMVlwRDuMDqVXMUdFMXjxYqPDaJfPHRkV4yIiIiIiNCe2z81O5tzs5BOef2t7Bc9sOMDf1u/HEWNl+gh/K5IpQxzYrWbD4pXeR8ls6ZLkWFtrdXaL8jp/lXZqnC4vETGcNQoqdvn/HZsC9gCumGisger9kJYT8vBCbsAkGH8tWIK0OElTXXDG6Ya8fnnk9TO2Z7KIiIiIiEhb7p2dzZcn9GNNSRlrSsp4/uNDPP/xIW6bOogFUwdDc+/tKCW2pZuUzJYu8fl8HKptwuejdSXbsuZktlPJbJHIEJcKlXXgCLB/1Yt3wGf/hO8f7F6f6VDKnubvhx2T3PF+4+b4b11lifIvoLnrbdj5ZkRUZkvo7Pv+97EPH0HKzV83OpRTmGP9V0DZMjONDkVEREREpF0mk4mRGXGMzIjjtvMHs7viKGtLypk23P/ZrbbRzUVF65g0KJGZOU6mD3fi1JX90gU6HSJd4vXBxUXreHhVaetzR+qaAEjVm5FIZLA3L9SWHGAyO3GA/75mX+hi6q7s6TDjPoh1hnYea5R/npaEeFNtaOcLwFOfP8Xlz13OF9VfGB1Kr1P90svUvfeu0WG0yRzrXyE+ftoFRociIiIiIhKwwckxfG1KJkNS/MezFfUuxmcm8N6OSv7fK9uZ9dti5j31CX8t3ofX5zM6XOlBVJktXWIxm3DE2qiod7c+l50Sw53TszhDC0CKRAb3Uf990qDA9k8a6L+v3tfxYpE9wdaVUPx7yP8RZIzt+ji2OMDU/YUkg6CysZKd1TtxeV0B7C2dYbJaQb2pRURERERCZlByDI9fO5bqBjdvbitnTUk5b5dWUNPo4St5/sKqzQdqsVrMDEuNwWTSApLSNiWzpcuSY62U1ze1Ph6SEsvNzWfcRCQCZJ4JZdtg3NzA9m+pzK6O4Mrsd38HG/4EN64ARwdJ+qo9UPIfmLKga8nspnpYOgNGXgr3V4AOpHo3qxWfJzKT2T6X/+SFa28E/78UEREREQlQYrSVy85I57Iz0jnq8nCw+ljh0G/f3M1b2ysYnBxN/sgUZuakMLZ/PGZ9HpPjqM2IdJnzpMpsEYkw59wOX/kHpAa4oGNic0/eqj0hDatb6g7B4c3gaep4P2tzz++uVlT7vP55ag8pkd0HmKxWfO7IrHg3Wf11B+qZLSIiIiK9TYzN0tqGBOBrZw3gmtx+HHV5+MN7e/nqnz/moqJ1vL+z0tA4JbKoMlu6LDnWRnWDG5fHi81i5n//VcKn+2p4YX6uLgcRiQT9J3Ru/5bK7PqykIQTVtbm3v3uhu6N01AJn6yA9DGQMSYooUnkMVksajMiIiIiImKwvCwHeVkO7p2dzaf7allTUsbqkjIGOvzFSuV1TTy2dhczc5ycM9RBtM1idMhiACWzpcucsTbMJqg66iY1Poo9lQ3UN3mUyBbpqeL7wX17wd4L+t63VmafpoL7dKr2wD/mwfT/VTK7F0u+4QbMiQlGh9Emd1k5ABVPP03st+80OhwRERERkZAzm0yMz0xgfGYCd07Pas0zrfuimn99eoh/fXqIaJuZqdnJzMhxcv4wJ4nRSnH2FfpJS5fdNWMI98zKxmL2v6mU1TaREhdldFgi0lVmc+9IZANY7f777lZmR8X571113Y+pmy4ecjE5yTmkx6YbHUqvk3rrAqNDEBERERGRNhxfMHnhqFTG3hrPmpIy1pSUs3pLGau2lDF5UCLLbhwH0No9QHovJbOly46/nMPn81FW52JISoyhMYlIN+1ZB2XbYcK1RkfSPSkjIP9HMGBS98ZpSWY31QclrO4Y5hjGMMcwo8MQERERERExTKYjmq+elclXz8qkrK6JtVvLccbaWrff+vfP8Ph8zByRwsyRKa0tSqT3UDJbuqy83sX63VXkpMeRGmejwe3FGavKbJEe7Z3fwKbnYexVx/pOR5Jxc/29wOMzOt4vOQvO/27X57FGw9w/QmwqbP0vuIxPZnt9Xnw+H2aTWe2cgmzvd76Lt6mRQb/9rdGhnMKS4L9aImZCJ3vgi4iIiIj0cilxUcyZ2K/1scfrIzU+ije2lbNxTw2/XLuTnPQ4ZuY4uSa3/wlJb+m5VHcvXbbjSD13P7+Ft7ZXcKTOBUBqvN4YRHq0pIH++5r9RkfStoyx/kR7qNuhWKz+ebLO8z9uqg3tfAF4/KPHmfiXieyo2mF0KL1O444dNG4pMTqMNpns/pY50WPVs11EREREpCMWs4lFV4xk7R1n8aurR3PFuHQOVjey+K0vwOcDoKyuiY17qvE2P5aeR5XZ0mXJzWe0yutdpCdE8eSNZ6hntkhPlzjAf1+9z1/d3FNV7IQ/XwFnzoPz7uj6OGYz9BsPCQOCGZ1EGJPVis/jNjoMEREREREJgmibhWkjnEwb4cTt9VFyqA5nc77q358d5hdrdpIaZ2NGTgozcpzkDU5Sn+0eRMls6TJnnD+ZXVHvIsZmIXdQktEhiUh3JWb676v3Gh1J21Y9AG89Bt/aACkd9Y82+RPadYe7Nk9jDTw4ECZ+BW59s6vRSg9hsljAFZnJbJ/Lf+WTa+8+o0MREREREelxrGYTY/odu7L3nKEOvnF2JmtKyln+4QGWf3iAeLuF+ecO4qYpmYbGKoFRMlu6LDHaisXkr8yuOurC4/XhiLVhVi9XkZ4rLs1/X3fE6Ei6x+pvzYC70ehIpAfwV2Z7jA6jTSar/1DNlqkDaxERERGR7hqeFscd0+O4Y/oQSo/Us7qkjLUlZcRHW1r3eWRVKaMy4pk2wklitFKnkUY/Eekys8mEI9ZGRb2LvxTv4/fv7OGft0wiOzXW6NBEpKvsCf4FFuNSjY6ke1qT2Q3dH6v499BUB+fd2f2xJDJZrfjcEVqZ7fEC4KmsNDoUEREREZFeJTs1luzUWArOHYSvuYf24dom/rZ+P16fv6p78uBEZuakMGOEk/QEu9Ehi5LZ0l2j+8UTazNT1rwAZEqcFoAU6dH6j4cFbxgdRfdZgliZ/eFTUHtIyexeLOWWW/BWVxkdRptaktjV//43CQ/cb3Q4IiIiIiK9kqm5y0BafBSrvnUWr28tZ01JGe/trOT9nVX8YvUOXv/2FGJsFjxeHxazuhIYRcls6Zbfzh0DwB3LN2E1m3T5hYhEhmBWZkfFgauu++N00/WjrueSoZcwMH6g0aH0OvFTzzM6BBERERERiRDOWBtXTcjgqgkZ1Da6ebu0gn1VjcTY/K1Ilr7zBau2lDEzJ4WZOU5Gpse1JsMl9JR5DINVq1axYcMGALZv386wYcO45557jA4rqI7UuUiNt+k/r0hPV7EL1i2DnEsg6xyjo+k6swWu+xskDuj+WLZYaKoPRlTd4ox24ox2Gh2GiIiIiIhInxFvt3LR6LQTnrOYTJTVNrHk7S9Y8vYXDEiyMzMnhasmZDBMrXdDTsnsENuwYQOVlZUnJK+HDRvG9u3bWbx4saGxBcN7Oyt5p7SC0rJ6/YcV6Q1q9sPbv4KE/pGZzD77dhh/LSQFUJ086tKuz2OLhdvfg+gkePX74GkEjxssxv3ZPHL0COUN5WQlZmG3qFdbMO29+x5q/vMfRn78UcSdlLU4HAAkzJ5ldCgiIiIiIgIUnDeIm88ZyMY91azeUsbarWX8tXgf4wbEMyw1Fp/Pxwe7qsgdlIjNYjY63KBrdHtxe7zE2a3UNHrCPr+S2SG2ePFiVq1axZw5c1qfmzVrFkuWLOkVyexP9tbw5w/2AZCqftkiEmrx6f5bINxN4HVDVBdOtJktkD7a/++W17vqwJLU+bGC5Jktz/DER0/wwhUvkO3INiyOXsnrxedygccD1sg6NDJZ/ZcyWtPSTruviIiIiIiEh9Vs4szBSZw5OIl7Zg3l84N1DHHGALD1cD0L/v4Z8XYL5w9LZmZOCudlJxMbZTE67C7bV9XAW9sreLu0gvd3VXHb1MF8bUomCfbwf02R9YmtF5o9e7bRIYRUcqw/gf3rOaOZODDR6HBEpLerPQT1ZeDMPtYXuz2/nuivMC9Y3fl5vB44UuKvzB50tr8qW3qtloSxz+3GFGHJbJ/bX+ngPnzY6FBERERERKQNJpOJMf3iWx87Y23cMS2LNSVlvLLpCK9sOoLdambWyBR+dnmOobF21kufHuLJ9/ZQeuQoABYTTByYSL/EKMNiiqxPbL3QnDlzTqjKBnj22WdZtGiRYTEFk7M5mV3T6NbijyISeu/9Dt56DL61AVKGdbyv1Q7uxq7N46qH350NE78CVxZB7le7No70DM3tY3zuyDtpYWpeJb2l3YiIiIiIiES21PgovnHOQL5xzkAOVjeydms5a0rK8B23z4qNB3C5vczISaFfYmS0kTxY08jbpRVsOVjHfRf6P283ebxUH3Vz5fh0pmYnM2WIgwSD83+9Lvu4YMEC5s6dy6xZHfeWrKys5MEHHwQgJSWF7du3M3v27FMSz8GyYsUKiouL2bBhA8uXLz9tfD1FS2X2cx8dZEqWg9R4487MiIicwGIHd4PRUUgP0FqNHYHJbJp7eJts+vsqIiIiItLTZCTauW5yf66b3B+v71g6++l1+yg9cpRFq3Ywtn88M3NSyM9xMiQlfOvRebw+Pt5bw5ulFby1vYKSQ3UAmE1wy7mDSIuP4vIz0rlyfAbmCFpbqFcks0tLS1m1ahWLFy9mw4YNzJ07t8P9KysrmTx5MsuXLyc3N7f1+QULFlBcXBySqumWCu0VK1awcOFCli9fTnZ2z+956mzuk71udzUf7qlm9qhUo0MSke6ITYXx10HqCKMj6T6rHY7WdX+ckv9C8e9h1gOQMSYYkUmEOb7NSKTxNTUB0Lh1K1pmWURERESk5zo+IfzXmybwdmkFa0rKeHN7Bb95fRe/eX0XS64by1lDHPiaE9/BXqC+rM7/+SIlLoomj5cFf/+UJo+P5BgrXxqbxtRhyZwz1EFSjD/fF4kLWPb4ZPaSJUtYuXIls2fPZtGiRQH1qJ47dy5z5sw5IZFN82KNycnJzJ49O2SV03PmzKG4uJjJkyezY8cOHD38suGU4xZ9TI1T1ZhIj5c6HL7c8xenBcAa3fU2I8er3gtbX4UpCwxNZpswYTZF3oFEb5Aybx5JV1+NJcm4BT7b46mpBaC+uJhko4MREREREZGgiI2yMHtUKrNHpdLk9lK8u4rXt5W3rke3cU8N//uvEmbkOJmZk8KkgYlYzJ1PbHu8Pj7bX8tb28t5q7SCTQfqmH/uQG6/IIsYm4UfXjycISkxjO0fH1HV1x3p8cns+fPnM3/+fAA2bNhw2v2Pr+JuyzXXXMOiRYtOSGZv2LCBgoKCgGNaunTpKYny482ePZuHH36YJUuWcM899wQ8biSKt1u5+exM/vDe3tYqbRGRiGCNCk6bkag4/72rvvtjdcPtE2/n9om3GxpDb2XLzMSWmWl0GCIiIiIi0gdFWc2cl53MednHyleqGlyYTPD0uv08vW4/yTFWpo1wcsmYNKYMCawwdsXGA/z29V1UHvVfgZoYbeXi0amMz0xs3efycekh+IpCq8cnszurJYndXouPYcOGsWTJEiorK1urpnNzc1m/fn2X5ktOTua+++47IWntdDoB2L59e5fGjDRldS4AUpXMFun5Dm2GVfdD7k0w6jKjo+meqxaD19P9cWzNzR2ajE1mS+h4qqrwVFZi698fU5SuMhIREREREWNNH5HCtOFOthyqY82WMtZsLef5jw9hMplak9mf7a9hiDOGmCgLmw/W8db2Cjbtr+Wxq0dhMplIjLbSL9HOnEn9mJqdzBkDErB2obo70vS5ZPaGDRs6bO3RkuRet25dt1uNVFZWnjBmi9LSUgAmT57crfEjxYufHILmSyREpIdrqISS/8DQaUZH0rZZD/hvgUgc0PV57AnwQJX/39vX+O9dQei/3Q0lFSVsr9zO1MypJEQlGBpLb1P2xz9S9vgTZL/8EvZhw4wO5wTW1BQAkm+43uhQREREREQkjEwmE6My4hmVEc/tF2Sxq/xoy/rweLw+vrX8c2ob3cTZrVTU+wtN4+0WDlQ30T/JzuyRKVzYC9e263PJ7NLS0tbK6La0JLpbEs7d4XA4mD9/fpu9uXNzc1vbo/R0d07P4kB1Y9Cb0ouIdEvlbqg9BANywdyNXtO25jYjBldmr9y1kic+eoLnr3heyewgM1n9h0M+dxAq+UVEREREREIgyxnT+m+P18etUwexuqSMqqNurhiXztRhyUzITGhdtLG35un6XDK7vLy83RYjHNcCpKWqursWLVrEkiVLWL9+PQ6Hg9LSUnJzc1m0aNFpX1tdXd3uNrvdjt1uD0qM3XXz2QONDkFE+oqDn8GREhg+G+zxHe/7+iL48K9w3x5/pXVneFyw+SVwDIbkLJj5Qxh8drdCl8hlsjQfDnncRodCY2MjjY3HFi71VFQAUL9rN+4OjgvCoaampt1tkXRcIiIiIiLS20VZzVyT259rcvuHfK6TP6Mcr6PPCKHS55LZgSapy8rKgjZnVyuwBw0a1O62+++/nwceCPBSexGR3uKT5fDWY/CtDadPZluaE2vuxs4ns90NsPzrMPErcGURXPC9rscsEc9ka6nMNj6Z/eCDD/LjH/+49XGKxcKbw0fw5Esv8bMnlxka2xlnnNHutoULF3LvvfeGNR4REREREQm9xx57LKCi3HDpc8nsnuSLL74gMTGxzW2qfhIROQ1rtP/e3WB0JBLpLP41HyKhzch9993Hd77zndbHnrIyDlxyKfPnz+fWBfM7PNEdap9++ikJCW2fGNJxiYiIiIhI73TXXXdx++23t7mtpqamw6KXUOhzyWyHwxFQdXZKSkpY4ulIYmJiu8lsEZGQSBrkX2Bx8BSjI+k+63GV2d3RVA+PnwsjL4WLfx6U0CSymKw2/z8ioM3Iye06mppbi7jWrSPtbmOvEEhISNBxiYiIiIhIHxNpLQX7XDK7o8Ufae6pzXELQYqI9ClJmTD1LqOjCI7WyuxuJrOtdqjYAdV7gxJWVzmjnQx3DCfKHGVoHL1R8rXX4Jg7B5PNZnQop/DW+xcebdqxw+hQREREREREDNfnktnZ2dmsW7eu3e0tVdsdLRIpIiI9gC0GbHHgdXVvHLPFnxh31Qcrsi65ftT1XD/qekNj6K1MNhu9c51vERERERGR3qXPJbNzc3NZtWpVu9tLS0sBmDVrVhijalteXh6W5j6eJyssLKSwsDDsMYlIL7d3g3/hwwvuhtyvGh3NqeLSIG0UWAKoTj7vDv+tK0xm/zwJ/fyPbbH+diPSK7kOHKBh0yaizzgDW3q6obEUFRVRVFTU+jjT5+PXzf/Oy8szLC6A/Pz8do9L5s2bR0FBQdhjEhERERGR0Fq6dCnLlrW9GL3HE/51h0w+n88X9llDZMOGDUyePJmVK1e2m4xu2Wf9+vXk5uaesn3u3LlUVlaycuXKMETcturqapKSkqiqqgpab8pA+oSHgtq1iPQwu9+DJy+Cix6Ec9pe4KFPeuwMiEuF+a8ZFsJ7+9+j+EAxN4y6gZQY49d16E2q/vUS++6+m4G//Q0JEXAy+3ju8nK2nnseyTdcT+y3vx3044NAtByX7Nq1Sz2zRURERESkVXV1NVlZWWH9jGIOyywRJDc3l1mzZvHMM8+0uX3FihUsXLgw7HGJiEiQle+AD/8KFbu6P1YEVGavP7ieJR8vobLRmJOTvZnJ6q829rndeGpqqP/wQ9yHDxsdloiIiIiIiJykVyWzW1qEnK4Kefny5axYsYINGzac8PyCBQu45557IqLFiIiItGH7Wlj7INSXn37fvevhhULY92Hn53E3+ufZ/LL/8WWPwpce6/w40jNY/V3XfC43tWvWsOv6G6hYvtzoqADwufw931179xkdioiIiIiIiOF6fM/sFStWsHjxYoDWhR0LCgpan5s7dy7z588/4TUOh4P169ezcOFCHA4HKSkpbN++ndmzZzNnzhwDvgoREQnIjtfhrcdg/DUQ6+x4X2u0/97T1Pl5PE3w+kMw8Ssw6jIYekHX4pUewWRpTmZ73NS/+y4ADR9/YnBUfqbmHtW2gQONDkVERERERMRwPT6ZPWfOnC4loB0OR2vCW0REeqGWZLa7oftjeVzgqofopO6PJRGnpc0IbjeeujoAzHFxxgYlIiIiIiIip+jxyezeLC8vD0tzRdbJCgsLKSwsDHtMItLLpebA9X+HtFFGR9J91ij/vbux+2P9swA+ew5+VA7mtt+Xpecyx8VhGzQIU0wMvnp/b3RzbKwhsRQVFVFUVNT6uL/Px2+BPU89xY1//YshMbXIz89v97hk3rx5FBQUhD0mEREREREJraVLl7Js2bI2t3k8nrDHo2R2BCsuLg7bSqAiIoC/dcfIS4yOIjhaK7ODkMy2NVfpNtVBtDHvy8Mdw7l4yMXE2VQxHGyxkyczfOV/Aaj4sz9hbFQy++ST1Q0lJez4nyuIaz4uSEoy7uqA1atX67hERERERKSPKSgoaLdwpbq6mqysrLDGo2S2iIgc4/X4+0WbbWDp4X8iopNgQC7EpXZ/rKjmxKar3rBk9kVDLuKiIRcZMndf4m30n/wwJylpKyIiIiIiEmnMRgcgIiIRZE8x/KwffLDE6Ejalj4GxlwBUQFUJ6eNhPlrYcJ1nZ/HbPXPM2Ci/7GtOZndVNf5sSTiuQ4d4sjiJdR/+CHx50/FmpaG86avGR0WAOYof7scU/O9iIiIiIhIX6ZktoiI9Bzjr4Fr/gwJ/UI7jy3GP89ZzZdStSTPXfWhnbcDr+x4hbvW3sWBugOGxdBbuQ8f5vBjj1H/QTHp3/0uI958A0t8ZLRzMTe39XDMudroUERERERERAynZLaIiPROjTXw3x/Cphe6P1ZrZbZxyezSqlJW7V5FnUvV4cFmsvpb6vg8blwHD1G5YgWN27cbHZaIiIiIiIicRMlsERHpOT5+Fp69CWoOnn5fjwve+TVsX9P5eVxH/fN8sNT/eNJX4K7PYMCkzo8lEa8lmY3bzeH/+z/2/+CH1H/wgdFhAeBzuQBw7d1ndCgiIiIiIiKG6+Gre/VueXl5WCyWNrcVFhZSWFgY9phERAx1aJO/0nrWA6ff12r337ubOj+P1+2fJyrB/zjG4b9Jr2Rq/lvrc3uoeu45Q2MpKiqiqKio9XGSz8eTwLOvv86SvDxDY8vPz2/3uGTevHntrnAuIiIiIiI919KlS1m2bFmb2zweT9jjUTI7ghUXF5PY3CtTREQ6ydKSzG7o/lgNVXC4BByDISGj++NJZLHaAPC53UZHcsrJaveRI2ydej433ngjBXfeQVJSkmGxrV69WsclIiIiIiJ9TEFBQbuFK9XV1WRlZYU1HrUZERGRY/pPhDs2wqQbjY6k+yxWMFvB3dj9sfauh2WzYMu/gxGZRBhzXCzx06djH5ZtdCin8FRXA1Dx1FNGhyIiIiIiImI4VWaLiMgxtmhwDjU6iuCx2METhGS2Lc5/32Tc4otn9TsLi8lCcnSyYTH0VtbkZAY98TgA+7//A6PDOUEkVIuLiIiIiIhECiWzRUTkmMZaKNsKiZkQn250NN034brgJOejYv33rvruj9VFef3yyOtnbM/k3s7n9bb+25KSYmgsIiIiIiIiciols0VE5JiDn8KTF8FFD8I5txsdzamGTvNXW0cHuBjjl37ZtXksUTDtXug/3v/Y1pzMNrAyW0LH29DA/h/9iJhx44mfMYOY3EkkXnih0WEBYI71/+7ZMjONDkVERERERMRwSmaLiEjPMWyG/xZqVjvMuO/Y46jmNiMGVmY/9flT/H3z3ynKL2Jw4mDD4uiVvF6qX/wXJpOZQY//zuhoTtCSzI6fdoHRoYiIiIiIiBhOyewIlpeXh8ViaXNbYWEhhYWFYY9JRKRHeek7/gUgryzq3ji2WP/NZNy6yZWNleys3onL6zIsht7KZPUfDvncbpp27qTib38n4aILic3NDXssRUVFFBUd+31N9Pn4A/D0039jscGLQObn57d7XDJv3rx2VzgXEREREZGea+nSpSxbtqzNbR6PJ+zxKJkdwYqLi0lMTDQ6DBGRyPFuEWz4M9y4AhyDTr//3nVwtLLz8zTVwdKZMOpLkP9DiE6E7+/vUsjSAzQns5t27mTX12/GfeAAtqzBhiSzTz5Z7TpwgG3TZzB3+nRueXgRSUlJYY+pxerVq3VcIiIiIiLSxxQUFLRbuFJdXU1WVlZY4zGuxExERKSz6g7D4c0QaHWyxe6vzO4sn9c/T+2Bzr9WehyT2QxmM669e3EfiKyfeUvVuHpmi4iIiIiIKJktIiLHM5nBGg3mtlsJ9DhWO3i6kMxuyycr4PN/BWcsiTgmiwVPTY3RYYiIiIiIiEgHlMwWEZFjBp0FPzgIUxYYHUlwWKO7VpndlpX3w5u/DM5YEnGct8wjfupUo8M4hbu8HIAKg/tli4iIiIiIRAL1zBYRkd7Lagd3Q3DGiorz99I2yMVDLiYnOYeM2AzDYujN0u+8k8p//JPa1183OhQRERERERFph5LZIiJyTO1h2LYKBkyC9FFGR9N9E2+ErPPA5wOTqXtjRcVC3ZFgRdZpwxzDGOYYZtj8fYG3vh4AW9Zg7NnZRocjIiIiIiIiJ1EyW0REjinfDs/fChc9GJnJ7HFzof8EiEsPbP9Rl3ZtHms0zP0jOAYfe84WB027ujZeEHh9Xnw+H2aTGVN3E/Nyit23FNC0ezfOed/AeeON2AYMMDokACwJCQDETJxodCgiIiIiIiKGU89sERHpOTLGwtirwB4f2nksNv88mZOPPRcVC6760M7bgcc/epyJf5lIaVWpYTH0Zo3bt2NxOMi4++6ISWQDmOx2AKLHjDY6FBEREREREcMpmS0iIr3X6w/DoyOhen/3x8oYC5lngtcbjMgkwpgsFnC7adi8md3zbqFmzVqjQxIREREREZGTqM1IBMvLy8NisbS5rbCwkMLCwrDHJCJiqFUPwFuPwR0fgjOAnsZNdVB7ANxHOzdPYw08OBAmfQWuKPI/N+uBrsUsPYLJaqVh0yZ2XHkVAPH5Mw2Jo6ioiKKiotbHTp+PpcDKp//GT596ypCYWuTn57d7XDJv3jwKCgrCHpOIiIiIiITW0qVLWbZsWZvbPB5P2ONRMjuCFRcXk5iYaHQYIiI9lzXaf+9uNDoSiXTWtpO04XbyyWr3kSNsnXo+s2+8kSvuvIOkpCTDYlu9erWOS0RERERE+piCgoJ2C1eqq6vJysoKazxqMyIiIsdExTUvsJhmdCTBYfX3G8bd0P2xtq6El78LtYe6P5ZEHJMlMs/v+zz+tjaeykqjQxERERERETGcktkiInJMv3Gw4A0YP9foSIKjNZnd1P2x9m6A4t8rmd1Lpd31baNDaJOnyp/Ern75ZaNDERERERERMZyS2SIi0nsFszI7KtZ/76rv/lhdcP2o63nhyhcYlDDIkPl7u4Tp07GPGW10GCIiIiIiItKByLymVkREjFGxC9Ytg5xLIOsco6PpvhEXwVeG+ivOu8vWnMxuqu3+WF3gjHbijHYaMndf4a2rw5yUROqttxI7aZLR4YiIiIiIiMhJlMwWEZFjag7A27+C+H6Rmcw++3YYfy0kDgxsf8cg/62zbLFw+3sQfdxie1Hx/vsmYyqzjxw9QnlDOVmJWdgtdkNi6M12z7sF167dDHz8dyTMmGF0OK0sDgcACbNnGR2KiIiIiIiI4dRmREREeo74dEgfDdaowPb3uOFoJbg62WbEbPHPkzjg2HMGtxl5ZsszXP3i1eyp2WPI/L2ez4c5Pj6iEtkAJqu/7sCa1ksWZRUREREREekGJbNFRKTnqD0Ehz4PfEHH7WtgURZ8uqJz83g9/nmq9x17zpkNk78OyUM6N5b0DFYLPpeL+g0fsnX6DCqff97oiADwud0AuA8fNjoUERERERERwymZLSIiPce7RfC7s6E6wOrklgruzi4A2VTnn2ftz449lzEWLv8VDDqrc2NJj+BrcuFrbGT///4v7gMH8NYbU4F/MpPJBIDFkWx0KCIiIiIiIoYLW8/snTt3UllZCUB2djaJiYnhmlpERPoqa7T/PtBKbumzfI2NAJhsEbacSHMy2xQVYGsdERERERGRXiwkn9g2btzIqlWrWLlyJevWraOyshKfz3fCPiaTCYfDgdPpZNasWcyePZsvf/nLoQinx8rLy8NisbS5rbCwkMLCwrDHJCK9XFwqjL8O0nKMjiQ4rM0LJXa2MrstNQfgnwUw5grIu6X740lE8TX5T3iY7NGGxlFUVERRUVHr41Sfj8XAm089xQ/++hdDY8vPz2/3uGTevHkUFBSEPSYREREREQmtpUuXsmzZsja3eTyesMcT1GT20qVLWbRoESaTifz8fObMmcNDDz1EdnY2AElJSa37VlVVUV5ezoYNGygtLeWJJ56goKCAa665hoULFzJkiHqSFhcXq4JdRMIrZRh8ebHRUQRPa2V2Y/fH8vlgxxuQNrr7Y3WBCRNmk7qDhUrKrQvY+607MMfHGxrHySerG0pK2PE/V3BG83HB8cdS4bZ69Wodl4iIiIiI9DEFBQXtFq5UV1eTlZUV1niCksz+xz/+wYMPPsjs2bNZuXIlQ4cOPe1rkpKSSEpKat337rvvbh1r/vz5DBs2jEWLFulDk4iIdJ2luTWDJwjJ7KhY/72rrvtjdcHtE2/n9om3GzJ3X2BN9vekNsfFGR2KiIiIiIiItKPbyexbb72V5ORk1q1bF5SArr76aq6++mpWrVrF3LlzWbRoERMnTgzK2CIichqHt8DKH0HuTTDqMqOj6T5HFty1CaKDcGLU1pzkbDImmS2h1bTHv6hozMQJJF93HfZh2UaHJCIiIiIiIifpVjL71ltvZcGCBUyaNCl4ETWbNWsWs2bN4t577wVQQltEJByOVkLJf2DoNKMjadvsH/tvgbJYISmz8/NEJ8IDVaeOZYmCpvrOjxcEJRUlbK/cztTMqSREJRgSQ29W/+67ACTk52PPjpxEtjU1FYDkG643OhQRERERERHDdbn55ocffsiiRYtCksg+3kMPPcT27dtDOoeIiPRSXi988QEcLgnOeLZYcBmTzF65ayX3vHEPh+oPGTJ/b2dO8Ffvm2Ni8NTWti4IKSIiIiIiIpGjy8nsSZMmhW0Roquvvjos84iISIQ78Cl89hw01ga2v88Dy2bD64s6N4/H5Z9n7/oTn5/9/2DKrZ0bS3oET7W/Er/2jTcpOTOPihUrjA4JAJ/LBYBr7z6jQxERERERETFcl5PZIiIiYffJclj+dagLsDrZbAWTGdwNnZvHddQ/z7onT3x+8tdg9Jc6N5b0CNUv/guAxi2bjQ7lBCaLBQDbwIFGhyIiIiIiImI4JbNFRKT3MpnAYgd3o9GRSIRLuuJ/ALCPGGF0KCIiIiIiItIOJbNFROQYxyCY9QAMnmJ0JMFjtYMnSMnsZ74Cv9KCxL1R/5/8hGGrVhE1NHIWfwTwNvivKqh75x2jQxERERERETFcyJPZjz76aKinEBGRYEkcAFPvgszJRkcSPNbo4FVmuxqg5kBwxuokZ7ST4Y7hRJmjDJm/tzNFRRE1MNPoME7hrfcvONq0Y4fRoYiIiIiIiBjOGuoJtm/fHuopRERE2hfr9FdnB0NULLiPgtcDZktwxgzQ9aOu5/pR14d1ThEREREREZFI0ulk9r333ovJZApo38rKSp599lkef/zxrsQmIiLhtu9DePZrcMHdkPtVo6M5VVwapI0Csy3w19z+bufnMZn98yT0P/F5W5z/3lUP9oTOjysRL2bSRIavXYM5IdHoUOC4BSBFRERERESkC8ns7Oxs7r33XrKzT99TsrKyksrKyq7GJiIi4eZugspd0FhjdCRtO/eb/luo2eOh8P1Tn4+K9d83hT+Z/d7+9yg+UMwNo24gJSYlrHP3JWa7HXP//gHsGR6W5GQAkm9QVb6IiIiIiEink9nz589nw4YNPPHEEwHtf+utt3YlLgHy8vKwtFORVVhYSGFhYdhjEhHpcba8AvXlMOnG7o9la05mu+q6P1YnrT+4niUfL+HSoZcqmR1CnpoaGrdtI2rgQKxpaWGfv6ioiKKiotbHiT4ffwCefvpvLH7qqbDHc7z8/Px2j0vmzZtHQUFB2GMSEREREZHQWrp0KcuWLWtzm8fjCXs8Ie+Z7XA4Qj1Fr1VcXExiYmRc5iwiEhG2r4Xd78GUBf5e2IF457dwaFPnktnuRnjzl9B/PIy67Njzk78OIy89tf2I9BoNn21i99e/TsaPfojzhhvCPv/JJ6tdBw+ybdp05k6bxi2PPExSUlLYY2qxevVqHZeIiIiIiPQxBQUF7RauVFdXk5WVFdZ4zF150cKFCwPe97777uvKFCIiIqcqfQ1efwgaOtHCymoHT1Pn5nE3+ufZ8u8Tn08ZBlnngC2mc+OJdJHJ7D9Usw0caHQoIiIiIiIihutSMnvo0KEB72tkBZGIiAjWaHA3BGcsdyPUHADX0eCMJyIiIiIiIiIB61IyW0REeqnUEXD932HkJUZHEjxWO3jd4A1CL6/PnoNfjITta4IRmchpeWprAah64QWjQxERERERETFc0JPZGzduDPaQIiISLrFOfyLbGfgVOBHPavffuxu7P1bLApBN9d0fq5OGO4Zz8ZCLibPFhX1uMY6vyQWAtzmpLSIiIiIi0pcFfQHIgoICiouLgz2siIiEg9fj7y9ttoEl5GsEh0dqDmSdB74gVGZHNSezXXXdH6uTLhpyERcNuSjs8/Y1JosZc1wcJmsv+f0XERERERHpRYJeme3z+YI9pIiIhMuedfCzfvDBYqMjaVvGWBhzBXSmOvn878DN/wZ7QuCvMVv98wyYdOLzLfM2hT+ZLeERm5fHyPXrSL7mGqNDAcAUZWu+jzI6FBEREREREcMFvezIZDIFe0gRERG/8df4b6EWFQvX/Lnt5zGmzcgrO17hvzv/y8KzFtIvrl/Y5xdjWJoX0nbMudroUERERERERAynBSBFRKR327oKXv4eVO/v/lgtldkGtBkprSpl1e5V1Bkwd1/iOniIyhUraNy+3ehQRERERERE5CRKZouISM/x8bPw7E1QczDw1+zfCMVLoe5Q4K9pqvfPU/z7E59PHgJ3l8L0+wIfS3qUph072P+DH1L3/vtGhwKAr6kJANfefUaHIiIiIiIiYjgls0VEpOc4+BlseqFzldFWu//e3Rj4a7xu/zz7PjzxeYsV4lKOjSkSYiaLBQDbwIFGhyIiIiIiImI4JbNFRKR3s0b77zuTzO7Ijjdg38bgjCUiIiIiIiIiAVMyW0REjuk/Ae7YCBNvNDqS4OlKZXZH/no1vPZgcMYSOQ1PdTUAFU89ZXQoIiIiIiIihrMaHYCIiEQQWzQ4hxodRXC1VmY3BGc8Wyw0hX8RxrP6nYXFZCE5Ojnsc4txfG6P0SGIiIiIiIhEDCWzRUTkmMZaKNsKiZkQn250NMGRMhwm3wxJQeo5HBUHrvrgjNUJef3yyOuXF/Z5+xpzfDwxEyZgTUk1OhQRERERERE5SdCT2T6fL9hDiohIuBz8DJ68EC76OZxTaHQ0p8qe7q+0jnYE/prMXP+tM6x2mHYv9B9/6jaDKrMlPGLOGMuQZ/5udBitzHGxANgGDDA6FBEREREREcMFvWf20qVLgz2kiIiI37AZMOM+iHWGdh6r3T/PqMtO3RYVC03hr8x+6vOnuPy5y9ldvTvsc4txzLH+ZHbctAuMDkVERERERMRwQU9mT5o0KdhDioiIdN2e9fDHL8HWlcEZLzETYsPft7qysZKd1TtxeV1hn7svadq5k4MPPkT9hg1GhyIiIiIiIiInCXoyW0REJGTe+S0UTYHKLwJ/zdEK2Pkm1BwI/DWNtf551vz01G3X/w0WvBH4WNKjuA4cpPxPf6Jh82ajQwHA19QEgHt/J35/RUREREREeqmQJrNvvfVWLBYLa9asCeU0IiLSV9QdhsObIdTVyT6vf56a/aGdR+Q0TBYLALbMTKNDERERERERMVzQF4A8WUFBAWeeeWaop+mV8vLysDR/iD1ZYWEhhYURuDibiPRsJrN/gUVT2+89ApS+Dvs3wpRb/b21RYKoqKiIoqKi1scOn49lwFNPPcWSv/7F0Njy8/PbPS6ZN28eBQUFYY9JRERERERCa+nSpSxbtqzNbR6PJ+zxhDSZPWzYMO6+++6A9l2zZg0zZ84MZTg9TnFxMYmJiUaHISJ9yaA8+MFBo6OIbJ+/CMW/hwnXQ3y60dFIL3PyyeqGLSXsuOIKLgUKiotJSkoyLLbVq1fruEREREREpI8pKChot3ClurqarKyssMYT0jYjubm5/POf/wxo30WLFoUyFBERkeCwxfrvm+rCOu3FQy7ml9N/SUZsRljnFREREREREYkUIa3Mzs/PZ82aNdx3330MGzaMM888E4fDgdPpPGG/8vJySktLQxmKiIgEovYwbFsFAyZB+iijowmOtBy45GEYmBec8aLi/feu+uCMF6BhjmEMcwwL65x9kTU9jaSrv4w9O9voUEREREREROQkIU1mt/RV9Pl8AJhMpjb38/l87W4TEZEwKi+F52+Fi34emcnscXNhwESI60R7D8dgmLKgc/PYYmDuH/2vPVlUS2V2eJPZXp8Xn8+H2WTW38wQsmdnM+BnPzM6jFaWxAQAYiZMMDoUERERERERw4U0mT106FDmzJnD7NmzO9yvoqKCBQs6mWgQEZG+p98Z/luoWWww9qp2tkX5772u0MdxnCc+eoLHP3qc5694XhXafYjJ7l9k1D5mtNGhiIiIiIiIGC6kyezs7GweeuihgPZdsmRJKEMREZG+qvR1+MctcPGDMG5O98dLGgjD8iHaEYzoJMI0bN7MoUceJfnGG0mYOcPocEREREREROQ4IV0AcsWKFQHvu3z58lCGIiIivcHK++GBJH87lEB5XFB3CFxHA39NQ7V/nhcKT9026jL46j8hY0zg40mP4amsou7tt3Ed2G90KAD4GhsBcO8/YHQoIiIiIiIihgtpMnvy5MkB75uUlBTKUEREpFdRz2jpG0xW/0V0tsxMo0MRERERERExXEiT2du3b+e5554L5RQiIhJMUbHQfwLEpRkdSeQqfc1fsX1km9GRSB/g83oB8FRWGh2KiIiIiIiI4UKazAb4+c9/zm233caaNWtCPZWIiHRXv3Gw4A0Yf43RkUSuw1vgw7/6W5eIhJinsgqA6pdfNjoUERERERERw4V0Acj58+fzxBNPAPDhhx9y7733kpqaypw5cxgyZEgopxYREelVrh91PRcPvZiB8QONDkVERERERETEECFNZrcksgEmTZrEpEmTAFi6dCmlpaXk5eXx5S9/OZQhiIhIZ1TsgnXLIOdiyDrX6GiCIzMXbnoRUnOMjqRbkqOTSY5ONjqMXi8qazDpCxcS23zMIiIiIiIiIpEjpMns9hQUFACwY8cOHn30UcrKyrj11lvJysoyIhwREWlRcwDe/hXEZ0RmMvucQphwHSR2YjG8WCdkT+vcPFFxcPt7EB05ixMfOXqE8oZyshKzsFvsRofTa9n69yfl5q8bHUYri8MBQPysfKNDERERERERMVzIe2a3p7q6mtWrV/PEE0+waNEicnNzue+++/j9739vVEgiIhLp4tMhfTRYowJ/jbsJ6svB1RD4a8wW/zyJA7oUZig8u+VZrn7xavbU7DE6FAkjk81fd2BN06KsIiIiIiIiYU9mb9y4kWuvvZbk5GTmz59PdnY2K1eupKysjAcffJC5c+fyyCOP8Oijj4Y7NBERiXS1h+DQ5/4EdaB2vAEPD4VPlgf+Gq/HP0/1vlO39RsHZxdCQv/Ax5Meo37Dh2ydPoPK5583OhQAfC43AO7Dh40ORURERERExHAhTWbn5eVBcxX2o48+yogRI5g8eTLr16/noYceoqKigv/+97/k5x+7dDYpKYm7776b733vezzyyCNs3LgxlCGKiEhP8m4R/O5sqN4b2nma6vzzrP35qduyzoWLfw7OoaGNQQzha2rCfeAA3vp6o0PxM/nvrMlOoyMRERERERExXEh7Zq9fv54RI0ZQWlqKz+djzpw5PPHEEyckrzty99138+ijjzJx4sRQhikiIiISkUwmfzbbFNWJ1joiIiIiIiK9VMjbjPh8vtYq7GeffTbgRLaIiBggLhXGXwepI42OJHJ9+k9Ymg/7PzY6EukDfE3+ljqNW7caHYqIiIiIiIjhQlqZnZ2dzbZt27r02gsvvJAdO3YwZ86coMclIiLtSBkGX15sdBSRre4w7F0HTbVhndaECbPJsHWbxSCe2joA6j/4gGSjgxERERERETFYSJPZ3UlEL1iwgOLiYu67776gxiQiItIT3TbxNm6beJvRYYiIiIiIiIgYJqTJ7IceeqjLr7366qu5+uqrgxqPiIicxuEtsPJHMOmrMPpLRkcTHEPPh++WgD3B6EikB7CPzGHQ0qXYh2UbHYqIiIiIiIicRNcrG2D27NlGhyAi0rajlVDyH6jcZXQkbZv9Y3igCpxDA3+N1Q4JGRAVG/hrohP981zx2y6FGQpbK7byyo5XqGmqMTqUXs2anEz8+VOxDRhgdCgAWNNSAXBcf53RoYiIiIiIiBhOyewwe/jhh1m1apXRYYiI9B315bDzbag5aHQk3bJy10rueeMeDtUfMjqUXs3nduOprW1deFFEREREREQih5LZYVRaWkpxcbHRYYiI9FwHPoXPnoPGTiy+uHcD/PFS2Ppq4K/xuPzz7N1w6rahF8D//AacwwIfT3qM+nXrKTkzj4oVK4wOBQCfywWAa98+o0MRERERERExnJLZYbRixQquvfZao8MQEem5PlkOy78OdYdDO4/rqH+edU+eui19NOTe5G9dIhJiJrP/UC1q4CCjQxERERERETFcSBeADMTq1atZvnw5JpMJh8NBRUUFw4cP53vf+57RoQXVihUrmDNnDhs2tFHlJyIiIiIiIiIiIiIdMiyZXVVVxYMPPsh1113HE088ccr2e++9l+uuu46JEyd2atwFCxYwd+5cZs2a1eF+lZWVPPjggwCkpKSwfft2Zs+ezZw5czr5lZxeZWUl5eXlZGdnK5ktIpHNMQhmPQCDzzY6kshVvAxW3g9fWaHvk4Sct6EBgLp33iH2zjuMDkdERERERMRQhiWzH3roIR566KEOtz/yyCNkZ2eTmJjY4VilpaWsWrWKxYsXs2HDBubOndvh/pWVlUyePJnly5eTm5vb+vyCBQsoLi5m0aJFXfiK2rdkyRLuueeeoI4pIhISiQNg6l1GRxHZvG5oqgGvJ6zTOqOdDHcMJ8ocFdZ5xVje+qMANO3YYXQoIiIiIiIihjOkZ/ajjz7Kvffee9r97r777tbq6fYsWbKEhQsXAgSchJ47dy5z5sw5IZENsHjxYpYsWcKqVasCGicQq1atOm2VuIiIhJDFCjHJYLEbHUm3XDfqOp674jkGJap3soiIiIiIiPRNYa/MrqqqIikpiaSkpID2P/PMM6murm63Onv+/PnMnz8fIKAWHsdXcbflmmuuYdGiRSckoDds2EBBQUFA8QIsXbq0NVG+YcMGVWWLSM+xbyM8exNccDfkftXoaE4VlwZpo8BiC/w12dNh4c7OzWMy++dJ6N/pEKVni5k0keFr12BO6PiqsHAxWS1GhyAiIiIiIhIxwp7MXr16Nddee+0pz//+979n+fLlLFq06IQ+2bm5uaxbt46ZM2cGZf6WJHZ2dnab24cNG8aSJUuorKzE4XC0xrB+/fpOz7VkyRK2b9/eWjnOcQn3hQsXkpKSokS3iEQWTxNU7oLGaqMjadu53/TfQs0eD4Xvh36eTnh///t8cOADbhh1AykxKUaH02uZ7XbM/SPnJIYlORkAx/XXGR2KiIiIiIiI4cKezC4tLW2zyvqee+6hqqqKxYsX8/jjj7c+P3ToUFavXh20ZPaGDRtak9RtaUlyr1u3rtvtQVoqxo/X0sYk2H25RUSkHZVfwNb/wpCpkDbS6Gi6bP3B9Sz5eAmXDr1UyewQ8tTU0LhtG1EDB2JNSzM6HBERERERETlO2HtmDx06lOrqUyv+lixZQn5+/glVzAAbN25k6NChQZu/tLQUp9PZ7vaWRHdpaWnQ5jxeZWVlSMYVEekTtq+BtQ/C0YrAX3N4C7z8HfiiE5XWrgb/PJv/feq2MVfCvFXQb1zg40mP0fDZJnZdfwPVK1caHQoAPpcLANe+fUaHIiIiIiIiYriwV2bPmjWLZ599lltuueWE5+fMmcOcOXNO2X/dunVcc801QZu/vLy83RYjQGuiO9hJ59LSUhYvXsyKFSugeRHK2bNnt1m93aKtpH8Lu92O3d6zFzMTEem00tfg7V/BhOv8izqGiqcRXn8IJn0VRl164raEDP9NJAQaGxtpbGxsfeypq/f/Iz2jw+OCcKipqWl3m45LRERERER6p5M/oxyvo88IoRL2ZHZSUhIVFRUdLup4vG3btgW0X6ACTVKXlZUFbU6a25csWrSoU+1FBg0a1O62+++/nwceeCBI0YmISMAaa6ChCmJTwRZtdDTSyzz44IP8+Mc/bn2carHwxvARLFmyhJ/99CeGxnbGGWe0u23hwoXce++9YY1HRERERERC77HHHouodslhT2YD3H333dx33308+OCDHe736KOPct9994UtrkjzxRdftJvIV/WTiIREynC4/u+QNsroSCLXxqfhlXvg6/+GIecZHY30Mvfddx/f+c53Wh+7du3m0Ny5fGXgQG5dv67DE92h9umnn5KQkNDmNh2XiIiIiIj0TnfddRe33357m9tqamo6LHoJBUOS2QD33nsv9957LxdeeOEpiztWVVXx4IMPct1115GUlBTUeR0OR0DV2Skpxi+ulZiYGNSqdBGR04p1wshLjI5C2jDcMZyLh1xMnC3O6FAkhE5u19EQFQWAr67O8GOChIQEw2MQEREREZHwirSWgoYls5OSknjooYdYvXo1jzzyCCaTiSNHjlBZWcnw4cN56KGHQjJvR4s/0txTm+MWghQR6VO8HvA0gdkGFsP+RARXjAMGnwtx6UZH0i0XDrmQC4dcaHQYvZ7JYsYcF4fJ2kt+/0VERERERHoRwz+p5efnk5+fH7b5srOzWbduXbvbW6q2O1okUkSk19q7HpbNhot+DucUGh3NqdLHwpgrIKoT1ckDz4RvvNK5ecxW/zwDJnY6ROnZYvPyGLm+/eOEcDNF2fz3NpvRoYiIiIiIiBjO8GR2uOXm5rJq1ap2t5eWlgIwa9asMEbVtry8PCwWS5vbCgsLKSyMwESTiEgoTbjWfwu1qDi45s+hn6cT/rPjP7y681UWnrWQfnH9jA5HQqSoqIiioqLWx4k+H38AXnG5eCIvz9DY8vPz2z0umTdvHgUFBWGPSUREREREQmvp0qUsW7aszW0ejyfs8fS5ZPa1117Lww8/zIYNG8jNzT1le3FxcUQksmmORb0pRUS66dBmWLcMxs2FQWcZHU2XlVaVsmr3Kr456ZtGh9KruQ4eou7NN4iZNAn7sGFhn//kk9Xu8nK2nnse111/HfPuuivoa4l0xurVq3VcIiIiIiLSxxQUFLRbuFJdXU1WVlZY4zF3d4DbbrstKIEEa5zTyc3NZdasWTzzzDNtbl+xYgULFy4MSywiItJJHz0Dz94EtYcCf03VHvhgCRzeHPhrmur88xT//tRtk2+Ge7+AQVMCH096jKYdO9j/gx9S9/77RocCgK+pCQD3vv1GhyIiIiIiImK4biezO+o/3Rkt7T2CMUZL3+v2LF++nBUrVrBhw4YTnl+wYAH33HNPxFRmi4jISQ59Bpte8CebQ8nr9s+zb+Op26xREJ3YexbIlIhmam7rYRs40OhQREREREREDNftT+Lr16/n4osv7tZlr5WVlR32se7IihUrWLx4MRyXWC8oKGh9bu7cucyfP/+E1zgcDtavX8/ChQtxOBykpKSwfft2Zs+ezZw5c7r8dYiISB9QuRsOl0BmLsQ6jY5GREREREREpM8ISlnZf//7326PYTKZuvS6OXPmdCkB7XA4WhPeIiLSrN94uGMjxCQbHUnk2vIKvHIPfP3fMOQ8o6ORXs5TXQ1AxVNPEXvnHUaHIyIiIiIiYqhuJ7OXL19OaWkpubm55Ofnd2mMyspKzjzzzO6G0uvk5eVhab68+GQnLxAlIhIUtmhwDjU6CmlDXr88zCYzydE60dCbFRUVUVRU1Pp4sM/HY83/zsvLMywugPz8/HaPS+bNm9fuojAiIiIiItJzLV26lGXLlrW5zePxhD2ebiezr776agB27NjB0qVLqaqqYtasWUycODHgMRwOB9nZ2d0NpdcpLi4mMTHR6DBEpC9prIWyrZCYCfHpRkcTHEmZ/kUbU3OMjqRb8vrlkdfP2GRmX2COjydmwgSsKamGzH/yyeqGLSXsuOIKaD4u6E5bt+5avXq1jktERERERPqYgoKCdgtXqqurycrKCms8QVu9aujQoa1f2IcffsgjjzxCcnIys2bNYsiQIad9vVp+iIhEgEObYNlsuPBncO43jY7mVNnTwRoDMY7AX5M+Gi7/v87NY7HDtHuh/4ROhyg9W8wZYxnyzP9v797j4izv/P+/OZOQwADmfB6iiYeaCGFrW61VIGq/27pVSLSnbTcl1PKt/fVg0G/b77o9RdL9/rq7LfsTMLvtrlUT2J6+21aFaGtXWyVM1G2rJjIQTzkZmHBIOM/vjxtIwin3zNwz1wy8no/HPAhzc1/Xm7kn99x85prretR0jDHxaXMlSUlLl5qOAgAAAADGOVbMPtdVV12lq666SpL0H//xH6qvr5fb7datt9465T5r1vCxdgCYcV75lfSbndLNu6RV7wm9vZwbrFu4JaVK198b/n4C8PDLD+uRVx7RDwp+oFXpkX3nG+bEz7WK2WnXvd90FAAAAAAwLizF7HONTkNy6tSpsWlIcnNzdcMNEShGAADMOtMhHX1J6usyl+HNZqnxb6X33iVdsjn09pLTrGlYElOcSGebr8+nts42DQwNRLTf2aa/rU0djzyq+Tdu1tzcXNNxAAAAAADnCHsxe1RGRsbYNCSj82vHxcVp06ZNAc2vDQCIIf9dZ31t9zrT3rM/kA78u/Tx/5Ayltvb50yH1PY76cot9vvp65IeLJQu/bB0w1fP33bVx60bZqSBo8fU/qMfKWnVyqgoZvv7+yVJg0eOmo4CAAAAAMbFm+h0dH7tvLw8lZaW6uKLL9aDDz5oIgoAIJzaW6yvg73OtNdzXDrxihTu0cn+YaufriPh7Qe4gLiEBElS0rJlpqMAAAAAgHERG5k9qrOzUzU1NaqurpbX65Xf71dhYaHcbneko0S9/Px8JYz8ETteeXm5ysvLI54JwAwXFy8lpkrxDr08DIwUsZPmONNeNDjyotT6O+nyj0gZFBjhrKqqKlVVVY197/L7tVvSj3/8Y9U89O9GsxUUFEx5XbJt27YpVzgHAAAAELtqa2u1e/fuSbcNDQ1FPE/EitkPPvigqqur5fF45Pf7lZubqwceeEBbtmxRRkZGpGLElKamJqWnp5uOAWA2Wb5J+tox59ob7LO+Rnh+6bB6/Q/SE1+Vll5FMRuOG/9mde+rB9V6yy36oKTSpiaj10z79u3jugQAAACYZUpLS6ccuNLZ2alVq1ZFNE9Yi9lPPvmkqqurVV9fL7/fL5fLpbvvvltlZWVas2ZNOLsGAESDpRul1t9Ky/JMJ4l5N66+URdnXqzFaYtNRwEAAAAAwAjHi9kvvPCCqqurtXfvXvl8Pvn9fm3fvl0lJSUqKChwujsAgJN63pEONVijjheuD7299KXW1yyDU0ktuES6eZe0PN9cBgfkuHKU48oxHWPGS1y4QBm33aoUpj8DAAAAgKjjSDF7qnmwy8rKdNttt9lq48knn9QNN9zgRBwAQLDavdLPPitt/rYzxex3lUiLrrDm4XbCu7ZYhfa0Bfb3ca2U3l0WWD9Jc6WSH0quyH5cajrD/mH5/X7Fx8UrLi7OdJwZK8Xt1tJvf9t0jDEJ6fMlSXM2bDAdBQAAAACMiw+1gRtvvFGZmZmqqKhQRkaG7r//fnV0dOiJJ56wXciWpLKyAAsNAIDo131c2vd3UsuTzrS3+Apr4cWUec60N5WEJKufZbnh7ScAD7z4gDb++0a1+FpMR0EExaVY882nXHap6SgAAAAAYFzII7MbGhpUWFiokpISbdq0SXFxcWptbQ2ojUcffVRerzfUKACAaOMflob6ra+meH8r/cdnpBu/I11ZEnp7GculnAJpjsuJdIgyva+8ouPf/Xtlfuxjmn/D9abjAAAAAADO4cg0I1u2bFFmZmZQBen29nYK2VPIz89XQkLCpNvKy8tVXl4e8UwAEJCff87Z9hr+t/TMP0p3vSBl2VxIeGhA6jkuDZ6x30/vKen+ldJVn5Bu+cH529b/D+uGGWnId0o9zzyjeQVmpj6rqqpSVVXV2PfZfr9qJDU+8qi+9fDDRjKNKigomPK6ZNu2bVOucA4AAAAgdtXW1mr37t2TbhsaGop4npCL2bm5ufrMZz4TUhulpaVau3ZtqFFmnKamJqWnp5uOAQAAImT8m9WDJ07o0LXvV9HHPqZbvnCXMjIyjGXbt28f1yUAAADALFNaWjrlwJXOzk6tWhXZtaZCnjPbqbmuKyoqHGkHABCCpLnSkg2BLbA423h/I/28XHrnkOkkmAX8w9YUPUM+n+koAAAAAGBcyMVspz5SykdTASAKLL5CKnta2rDVdJLodeJV6cBD1uKWQJgN+U5Jkjp/+UvTUQAAAADAOEfmzAYAYFKJqdbijyuvNp0k5t2x/g7dtOYmLZ+33HQUAAAAAACMCHpkdltbm7NJoqQvAJjVfK9biyy2PeNMe0lzpRXvllLNzfOrZbnSJ38hrS0yl8EBmamZcme4lZyQbDrKjJa8aqUWVlRo7lVXmY4CAAAAABgn6GJ2Zmam7rzzTmfTTOLJJ59UY2Nj2PsBAEjqOio984/S2wecae8j1dKmT0v9Pc60d3W59Lk/SOnL7O8zN0tyXyelL7G/T/I8q5/r/1dQMcPhnTPv6GDHQfUN9ZmOMqMlLVmi7E9/SqmXXmo6iiQpweWSJM0rLDAdBQAAAACMC7qYnZGRoR07dmjLli164YUXnE014p577pHH49FnPvOZsLQPAAiznhNS/d9Ibf/lTHvzF0kLL5USAxidPNgvnW6XBnrt7xOfYPWTvjSomOGw99W9uu0Xt+mNzjdMR0EExSVZM8IlLmBRVgAAAAAIaQHINWvWaO/evfrOd76jrVu3OlLU7uzs1He/+13l5+dr8+bN+spXvhJymwAAA/x+6fQ7zrbZdUw6/rJVoLar7Wlp1xrpv/fa32d4yOqn8+2J2xa/yxohHshIb8SM054DOvSB6+X72c9MR5Ek+QcGJUmDJ06YjgIAAAAAxjmyAOTevXt14MAB7dixQ62trSouLlZRUZE2bdqk9PT0C+7f1tamxsZG7d27V62trSorK1NTU5MT0WJafn6+EhISJt1WXl6u8vLyiGcCANv6uqz5t530hyprGpS7XpCy1jjb9rn6u6V/vlq66hPSLT84f9uq91o3zEj+/n4NHj2q4dOnjfRfVVWlqqqqse9dfr92S/pp4z5VNeQbyTSqoKBgyuuSbdu2qbS0NOKZAAAAAIRXbW2tdu/ePem2oaGhiOdxpJgtSVdddZWeeOIJtba2qrq6Wjt27JDH41FmZqbcbrckKSsrSy6XSz6fT+3t7fL5fPJ6vXK5XCosLFRFRYUKCpgTclRTU5OtNwMAICoNMrczEKjxb1YPnjihQ9e+X1s+9jF96gt3KSPD3GKq+/bt47oEAAAAmGVKS0unHLjS2dmpVatWRTSPY8XsUWvWrNH9998/9v2BAwfU3t4ur9crn8+nkydPKjs7Wy6XS263W263W2vWhHF0HQDAvrnZ0pW3SwvWhd7W4BknEkWfP/1UevYH0l/+v9KSDabTYIbz91tT6vQdOqS5psMAAAAAgGGOF7PHu+qqq6SRj6YCAKJcdo50a7Uzbc3UkdndJ6S39kt93RHtNk5xio8LaakLxKCh7h5J0unnn1em6TAAAAAAYFjYi9kAgFlqYGRk9vt3SGsLTaeJeXduvFN3brzTdAwAAAAAAIyhmA0AOOvEQanh69bCh5f+ZWhtjY7MTk2X4idfNC4iVl8rffmglDLfXAbEjJR1l2hFba1SctymowAAAAAAxqGYDQA4q9cnHXzMKgCHaulGqfQp6eRrUvdxad7C0Nss+oZ1C0RiijR/UWD7pGZI950KbJ8wO9RxSK/5XtM1y67R/GQK8+GSmJmpeddeYzrGmMQFF0mSXHfcbjoKAAAAABjH5JsAgPBISJKOvyz9pFR6+4C5HKfbpbZnpK5j5jI4oOFwg3Y8vUPHemL794h2/sFBDXV3jy28CAAAAACIHhSzAQDh0X1cOvyMs20e/aP0p59K/T3293nbI/3wg9Khx+3vMzRg9fOWZ+K2Ne+XPvx9KXut/fYQM07vb9bBTfnqqK83HUWS5B8YkCQNvP226SgAAAAAYBzFbABAeLQ+Lb3wY2fb/O+9Ut2npJ4TzrY73sBpq5/mf524beF6KfeTgU9dAgQhLt66VEtevsJ0FAAAAAAwjmI2ACA8Bs6YTgAAAAAAAGYQitkAgLMylkuF90mr3hN6W4O9TiSKPvv/RfrOcun1P5hOgllguNf6f9Tz7LOmowAAAACAcYmmA2Bq+fn5SkhImHRbeXm5ysvLI54JwAyXvlS65ovOtHVuMTtpjjNtRoOhQam/Sxoeimi3WalZWutaq+SE5Ij2i8iqqqpSVVXV2Pcr/X59T1J/a6vy8/ONZisoKJjyumTbtm0qLS2NeCYAAAAA4VVbW6vdu3dPum1oKLJ/F4tidnRrampSenq66RgAEJzRYnbZ76QlV5rLEZ8kzcmUElLMZXDA7etv1+3rbzcdA2E2/s3q3lcPqvWWW6SR64KMjAxj2fbt28d1CQAAADDLlJaWTjlwpbOzU6tWrYponpCnGbnxxhudSQIAMO/tF6R/uFLy/FvobY0WkZPmOpHMkrZQWrDeatsu93VSRZu0Yav9feLirX7mLwkqJmLXnKs2au1TTyrjw7eYjiJJikucfCQ0AAAAAMxGIY/M9nq9ziQBAJg31C/5Dku9naG3dc3/I60tlF7+uXTZX0nZOaG3+d7/ad3CLWW+VP5c+PsJwHNHntPzR5/XHevv0EVzLjIdZ8aKT0lR/JLoeRMjITNTkuS6g1H5AAAAABDyyOyWlhY99dRTzqQBAMwsR16U9n1DOvmauQyn3pSadksnXjWXwQHNx5pV81KNfL0+01FmtKGuLp0+cECDJ06YjgIAAAAAGCfkYrYkFRYWKjs7W7fffrsefPBBtbW1OdEsACCWtTwpNf+r820+tVM602F/nxOvSL/8kvRGACOtB3qtfl751cRtl90ibWuUFr/LfnuIGb1/flmH7/ioOhsaTEeRJPkHBiRJA2+/bToKAAAAABgXcjF7zZo1WrNmjTo6OrR3716VlZUpJycn4OL2T37yk1CjAACiyQsPS282Odum9zfSb++Xek852+54Q31WPwd/PXHb/EXSinwplYXwEH5x8dalWvLyFaajAAAAAIBxIRezPR6PiouLVVdXp4aGBn3lK1/Rxo0bAy5u79y5M9QoAIBoMnDGdILw6Ouypi4Z6DWdBAAAAACAWSXkYnZGRobuv/9+uVwuNTY26qtf/aqam5s1PDyshoYG3X333VMWt7du3ardu3frhRdeYCFJAIgG2WulOx6V1n8w9LYG+5xIFH1eeET63uXSW82mk2AWGOruliSd+vnPTUcBAAAAAOMSnWqooKBABQUF+u53v6vMzEx95jOfGbvv/vvvlyTt27dPDQ0Namho0IEDB1RXV6f6+nqnIgAAQjU3S1p3szNtDY6MXL7kZintImfanMXWutbqptU3aV7yPNNREEH+fmvO7OGRojYAAAAAzGaOLAB5rrvvvlsFBQW65557JkwnMlrYPnfk9le+8hWlpzPvKABEheFha3qQoYHQ2xrsleYvkT76qLQsz4l0wUnNlFa+V0pbaC6DAzav3qzvXvddLU5bbDrKjBaXEK/4tDTFJTr2fj8AAAAAwCGOF7M1sijk/fffr4aGBv393//9lD9XUFCgyspKdXR0KCMjIxxRAACBeKtZ+vZi6bnq0Nta/C5p5dVOpDpr4eXSZbdISXPt77M8T/qbX0vrbrK/T3yi1c+SjUHFROyau2mT1jXvV+aWLaajSJLikpOsr0lJpqMAAAAAgHG2i9kvvPCCfvKTnwTUeGlpqUpLS3XPPffoySefnPZn3W53QG0DAKLcX35Pyi+VfrJdOvKSM21u2Cpt+TdpXphHWSenWf3kbwtvPwF4rPUxffGpL+pI9xHTURBBCSNv9mcU32Y6CgAAAAAYZ7uYfcMNN6ikpGTC1CEXMrpApN/v17333qvOzs5Jf66srCygdgEAMaCjTXppj9RlsAB74lXpV3dLrz9nLoMDvKe8any9UT0DPaajzGgDx4/LV1+vvpYW01EAAAAAAOPYnhCypqZG+/fv1+rVq4PqaLIFIs9VWloaVLszWX5+vhISEibdVl5ervLy8ohnAgDbHv+q1PpbZ9t8cY/06i+lD/69/dHZp96Qnq+RFl0hrXy3vX36e6Sf3SmtuW7i6Oy8T0kbbg9sqhPEjP7WNh352te16H9/XSk5ORHvv6qqSlVVVWPfZ/n9qpXU+Mij+tbDD0c8z7kKCgqmvC7Ztm0b13IAAADADFRbW6vdu3dPum1oaCjieWwXs4uLi1VcXBxyh3fffbdaW1t1zz336LOf/WzQxfHZoKmpicUxAcQuz79JfZN/Gidox/4o/fnnUtE3nG13vOFBq5/USdZzSEy2bkAYjH+zevDECR269v0q+tjHdMsX7jK6xsi+ffu4LgEAAABmmdFppCfT2dmpVatWRTRPWBaAvJDRBSIbGxunXSASABDDBs6YThAevtelQ43S6XbTSQAAAAAAmFVsj8wOVVtbm7xer7xer1paWsb+7fF4VFNTowceeEA33HBDpOIAACaz+F3SXS9IczJDa2d4SBoecCpVdHn1MenXd0uf+qW0+hrTaTDDDY2sNdLx4x9r7hfuMh0HAAAAAIxyrJjd2dkpr9er/fv3n1es9nq98vl85/2s3+8f+7fL5VJ6errq6uooZgOAaUmpUtaa0NsZ7LO+LrhUWneTlOlAm7Nc/uJ8xcfFK2tOlukoMeNU3yl95Ocf0b3vvldFq4pMxwmKfzDyc9ABAAAAQLQKuZidn58vj8dz3n3nFqslye12j91ycnLkdruVm5urNWsobgBAVOnrlk4ektKX2V9gcTKDvdbXle+WCu9zLF5Q0pdJeZ+WLrrEbI4Q5S/OV/7ifNMxYsqzbz+rE2dO6Mu/+bJe+uuXbO0TPy9NczZsUGL2RWHPBwAAAAAITMjF7ObmZrlcrvMK1vn5+WP/NrlQEQAgQMdflnYXSpu/Lb33fwbfTnyi9BfbpRXvdjKdlHO9lDR38oUZp7LwUulD/xBYPwkp0nX3SEs2BBwR0SMr1RrFvmnxJtv7zLn8cq3e82gYUwUmPm2uJClp6VLTUQAAAADAOEemGdm0aZPcbrc2b96swsJCVroHgNkuNV364HelV38tPXCtdHOltOq9obebc4N1C7ekVOn6e8PfTwAefvlhPfLKI/pBwQ+0Kj2yq0XHqtFidv6i2B3RHj/XKmanXfd+01EAAAAAwLiQi9mZmZl64oknJEn79u3Td77zHbW2tiorK0t5eXkqLCzU6tWrL9hOZ2cnRXAAmGnOdEhHX5L6usxleKtZavhb6b2fly65MfT2ktOsqUsSUpxIZ5uvz6e2zjYNDM3QhTWjRP/hw+p4+BHNv3Gz5ubmmo4DAAAAADhHyMXsc+e9LigoUEFBwdj3+/bt0wMPPCCv16vs7Oxpi9t5eXk6dOhQqHEAANHgxKvS//2CVfh10rPflw48JH38J1LGMnv7nOmQ2n4nvavEfj99XdKDhdJlt0jX/6/zt131MeuGqNcz0CNJ8p7y2t5n4Ogxtf/oR0patTIqitn+/n5J0uCRo6ajAAAAAIBxIRez9+/fP+W26YrbcXFxKioqUmFhoVpaWuT12v9DEwAQ5U6flF7/vbT4Smfb7T4unXhFGg7z6OThIaufrr8Ibz8Iq7Qk680Ud4bbdJSgxSUkSJKSltl88wYAAAAAZjBH5sy2a6ri9q5duxQXFxfJKACAycTFSYmp1gKOoRjstb4mpjoSK6oceVFq/Z10+V9JGctNpwEAAAAAYNaIN9l5QUGB7r///rE5twEAhi3fJH3tmHT1Z0NrZ7DP+po0A4vZrz8nPfFVqaPNdBJcwOHOw5KkR155xHSUoA22d0iSOn78Y9NRAAAAAMC4iI7MnkphYaEyMjJMxwAAOGXgjPXV/QFp48ekRVeYThTzblx9oy7OvFiL0xabjhIzBkamo/H1+UxHAQAAAAA4ICqK2ZJ07733mo4AAOh5RzrUIC29Slq4Pvh2RkdmL7hUWv9Bx+IF5aJLpJt3SStie/7rHFeOclw5pmPMeIkLLlLGbbcqxR2782wDAAAAwEwVNcXsu+++23QEAEB7q/Szz0qbvx1aMXv5Jul//B9pscMjsq/cKi3LldIW2N/HtVJ6d1lg/STNlUp+KLlWBRwxXIb9w/L7/YqPi2edCZtGR7EXrSqyvU+K262l3/52GFMFJiF9viRpzoYNpqMAAAAAgHFG58wGAMxQF10s5X9GOvys9M0F1mhvJyy+Qrr8I1JymjPtTSUx2epnWW54+wnAAy8+oI3/vlEtvhbTUWLGvKR5kqS1rrWmowQtLiVFkpRy2aWmowAAAACAcRSzAQDh4x+Whvqtr6a0Pi1992Lppb3OtJexXMopkFJdzrSHqNL7yit6fdtn1PXkU6ajAAAAAADGoZgNAHDe7/6PVLlGeueQs+0+8XXpvgypo83+PkP9Us/xs4tS2nHGZ/Xzi89P3Lb+g9InfuL8FCpwXPdAtyTJe8pre5+hU53qeeYZDRw9EsZk9vn7rPnnB48cNR0FAAAAAIyjmA0AcF5vp3SmXYqPmqUZMAuNTjPizojdxRzjEq3/Q0nLl5uOAgAAAADGUcwGAJyVPFdasiGwBRYnM2iNJlViiiOxoor3N9LPy50fdQ7H+eWXJA3L4DQ3IfIPW9mHfD7TUQAAAADAOIbMRbH8/HwlJCRMuq28vFzl5eURzwRghlt0uVT2dOjtDI5M6ZGYGnpb0ebEQenAQ9KGO6yFLhG1RhfLrH6xWuUbY+M1s6qqSlVVVWPfr/T79T1Jnf/5n7rh//7CaLaCgoIpr0u2bdum0tLSiGcCAAAAEF61tbXavXv3pNuGhoYinodidhRrampSenq66RgAELjRkdmX/5W0+hopa43pRDHvjvV36KY1N2n5PKabmMnGv1nd++pBtd5yizRyXZCRkWEs2759+7guAQAAAGaZ0tLSKQeudHZ2atWqVRHNQzEbAHCW7w2pqVa6+EZp9fuCb2d0scX5S6QMw8XXpbnSJ38hXXSJ2RwhykzNVGZqpukYM17yyhVaWFGhuVddZToKAAAAAGAcitkAgLO6jkrP/KM1Z3Yoxewbvib9Rak0cFrqOSHNWyQlp4We7z3/U9r4UWn+Uvv7zM2S3NcF1k/KfOlzf5BSzY2CHe+dM++ovbddq9JXKSVhBs5FHgYr56+UJG1Zt8X2PklLlij7058KY6rAJLhckqR5hQWmowAAAACAcSwACQBw3kUXW9OLvPx/pX+6Smr7L2fanb9IWniplJhsf5/Bful0uzTQa3+f+ASrn/QAiuZhtvfVvbrtF7fpjc43TEeJGckJ1vMkOzXbdJSgxSVZ4w4SF4S4KCsAAAAAzAAUswEAzus+LvWcdL7drmPS8ZetArVdbU9Lu9ZIL+2xv8/wkNVP59sTty1+l3R1eVQVujG5/iHreXKy1/5z8fSBAzr0gevl+9nPwpjMPv/AoCRp8MQJ01EAAAAAwDiK2QAA5z28Rar5gPPt/v4H0j9fLXVNUmR2Ul+X1c9vdk7ctuo90k3fkbLc4c2A0MVZX+Lj7F/u+PsHNHj0qIZPnw5frkCM/A6JWbE7uhwAAAAAnEIxGwDgvME+KSnVdArMcsnx1jQjmSmxu3BmXJxVzY5LDmBqHQAAAACYoShmAwDOmpslXXm7tGB9aO0MnJESZ+gihX/6qVRbIL39gukkuIBgphmJNv6BAUlS36FDpqMAAAAAgHEUswEAZ2XnSLdWSxcXhdbOYJ+UOENHZnefkN7aL/V3R7TbOMUFNF0GpNe7XpdGFs+MVUPd1vPs9HPPmY4CAAAAAMYlmg4AAJiBBs9Yxewrt0pX3CbF83ITqjs33qk7N95pOgYAAAAAAMZQXQAAnHXioNTwdemqj0uXfij4dkZHZscnWDeTVl8rffmglDLfbA7EhNR1l2hFba1ScljgEwAAAACiDcVsAMBZvaekg49Jq68JrZ0vvyrJL516UzrykrQsT5q/KPR8m79p3QKRmBJ433Nc0n2nAtsnzA51HNJrvtd0zbJrND+Zwrwda11rJUl3brA/oj3B5dK8a0N8/jsoccECSZLrjttNRwEAAAAA45h8EwDgvNR0KTVDan1aevQO6e0D5rKcbpfanpG6jprL4ICGww3a8fQOHes5ZjrKjOYfHNRQd7f8/f2mowAAAAAAxqGYDQBw1tCAdKhReueQ820f/aP0p59K/T3293nbI/3wg9LBx+3vM9hv9fOWZ+K2Ne+XPvx9KXut/fZgRM+A9TzxnvLa3ud0s0cHN+Wro74+jMns8/cPSJIG3z5iOgoAAAAAGEcxGwDgrDM+6ce3Sc9VO9/2S3ukuk9JPSecb/tcA6etfpr/deK2heul3E9K8xeHNwNClpaUJklyZ8Tu/Ndx8XGSpKQVK0xHAQAAAADjKGYDAJw1eMb6mphiOgkAAAAAAJhBKGYDAM7KWCYV3ietfG/wbQz2WV8TUx2LFVX2/4v0neXS4d+bToIL6OrvkiQd8oVhypsIGe7tlST1PPus6SgAAAAAYFyi6QAAgCiSvlS65ouhtTEwMjI7KVVKTpMyV0tJcxyJFxWGBqX+Lsk/FNFus1KztNa1VskJyRHtN5YdO20tltl4uNF0lKANn7H+P/V77c/7DQAAAAAzFcVsAICzzh2Zfdkt1s2k+CRpTmbMT3ty+/rbdfv6203HAAAAAADAGIrZAICzjrwo7fmEdO2Xpby/Dr6d+UulVJeTySzzFkoL1lsFarvc10kVbYH1Exdv9TN/ScARET2S461R7Jmpmbb3mbNxg9Y+9aTi56eHMZl9cYlcqgEAAADAKP5CAgCcNdgv+Q5LfZ3Bt7EiX/ryy9a/j/1JOviYdNlfSdk5oed77+etW7ilpkvlz4W/nwA8f+R5PXf0Od2x/g5dNOci03Fiwsr0lZKk29fZH9Een5Ki+CXR8yZGQqZViHfdwah8AAAAAGAByAjIy8tTfX29fD6ffD6fdu3apV27dpmOBQDhd+RFad83pHcMLsB36k2pabd04lVzGRzQfKxZNS/VyNfrMx1lRhvq6tLpAwc0eOKE6SgAAAAAgHEoZkeAx+NRSUmJMjMzlZmZqZaWFu3YscN0LAAIj+MvS8/+QGpvdb7tlielp3ZKZzrs73PiVemXX5Je/4P9fQZ6rX5e+dXEbZfdIm1rlBZfab89GNEz0CNJ8p6yv3hi759f1uE7PqrOhoYwJrPP398vSRp8+4jpKAAAAABgHNOMRMD27duVl5cnSSosLJTb7TYdCQDC580m6YmvSgvWOd92y1PSs/8kbfyotahjuAz2Sr+9X8r9pLT+g+dvm7/IuiHqpSWlSZLcGbH7uhsXb407SFqxwnQUAAAAADCOYnYE5OTkaPv27aZjAEBkDPZZXxNTTCcJj74uqfeUNPciKSnVdBoAAAAAAGYNphmJEJ/Pp8bGRnk8HtNRAGBqF62V7nhUWv8/gm9jsNf6mjjHsVhR5cVHpe9dLr2133QSXMDJ3pOSpOeORtdinoEY7rGmSjn185+bjgIAAAAAxs24kdllZWUqKSlRYWHhtD/n8/m0c+dOSVJ2drZaWlpUVFSk4uJixzM1NDTI7XarsLBQXq9XRUVFqqysVG5uruN9AUBI5mRK624OrY2xYnaKlL5UuuRmad4CR+LNZjmuHN20+ibNS55nOkrMGF0s03Msdt9IHh6ZM3u4q8t0FAAAAAAwbkYUs71erxobG1VdXT222OJ0fD6f8vLyVFdXd15BuaysTE1NTaqsrHQ0X3V19dg82bm5uWMF95aWFkf7AYCQDQ9LQ31SfKKUkBRcGwMjxeykOdKSD0juDzgaMWCpLmnle6V5sT3P9ebVm7V59WbTMWa8uIR4xaelKS5xRlwiAQAAAMCMEvPTjNTU1KiiokKSbBehS0pKVFxcPGFkdHV1tWpqatTY2OhoxvELPubm5o4V4AEgqrzVLH17sfTcA8G3kbnaKmCnpDuZzLLocumyW6Skufb3WZ4n/c2vpXU32d8nIcnqZ8nGoGIiOowuAJnjyrG9z9xNm7Sueb8yt2wJYzL74pOTJUlxI18BAAAAYDaL+WFH27dvH1tc0c581OeO4p7Mli1bVFlZed40JR6PR6WlpbYz1dbWjhXKKyoqtHXr1vMK51lZWWNZAGDGyf2EdZOkw89KzT+U3lMuLdkQetsbbrdu4ZacJm35t/D3E4DH2h7T462Pa0f+Di2Zt8R0nJiwJM16nDavit0R7fEZGZKkjNtuNR0FAAAAAIyL+WJ2oEaL2ONHS4/KyclRTU2NfD6fXC6XNDKSurm5Oaj+du3apZycnPOK2e3t7dNmAIAZo6NNemmPdPmtzhSzg3HiVanpQemKYmnlu81kcECrr1WNrzeqfGO56Sgz2sDx4+p5+mnN2bhRKWvXmo4DAAAAADhHzE8zEiiPxzNWpJ7MaIF5//79jvRXWVk5NnJ8VGNjo1wu1wUXqQSAmPR8rfSLz0vDQ863/eKj0t5PSt0n7O9z6k3p+RrpxCv29+nvsfpp2j1xW+5fS/e8Ia242n57MKJ7oFuS5D1l/5NQ/a1tOvK1r6vnuefCmMw+/8gCkINHjpqOAgAAAADGzbqR2V6vd2yaj8mMFrqdmgIkNzdX9fX1Ki4ulkYWn6ysrFRtbe0F9+3s7JxyW0pKilJSUhzJCACO8v5GeuWX0of+yfm2j/1J+vPPpaJvOt/2uYYGrH5SJ3nzMzHZuiHqjc6Z7XbFzieh+vr61NfXN/b9UM9pSZJ/4cJprwsioaura8ptXJcAAAAAM9P4v1HONd3fCOEy64rZ7e3t007vMVro9vl8jvRXWFioxsbGsUUqvV6vqqurbY3KXrFixZTb/vZv/1b33XefIxkBwFGDfVLSHCkuznSS8PC9Lp04KC3LleZO/eYoEIydO3fq7/7u78a+vyghQU+vvVjV1Q/oO9/8htFsV1xxxZTbKioqdM8990Q0DwAAAIDw+973vqfKykrTMcbMumK23SL1yZMnHeuzsLAwqClF3njjDaWnp0+6jdFPAMJi8buku16Q5mQG38Zgr5Q4g89RBx+XfvUV6VO/lFZfYzoNpnGk54gk6fHWx3XnhjtNx7Hl3nvv1Ze+9KWx7wfa2nR8y1Z9PDNLdzY3T/tGd7j98Y9/1Pz58yfdxnUJAAAAMDN98Ytf1Oc+97lJt3V1dU076CUcZl0xO5akp6dPWcwGgLBISpWy1oTWxmCvlDjH+vfCS6Vrvhh6m9CmxZtUHleurDmMBrfr9IA1RUdrZ6vpKLaNn66jNzV17N+mrwnmz59vPAMAAACAyIq2KQVnXTHb5XLZGp2dnZ0dkTwAEFX6uqWTh6T0ZdK8hcG1ce7I7KVXWTeT0pdJeZ+WLrrEbI4Q5S/OV/7ifNMxZrz4eWmas2GDErMvMh0FAAAAADDOrCtmT7f4o0bm1NY5C0ECwKxy/GVpd6G0+VvSez8fXBtXbpWG+p1OZsm5XkqaK6Vm2N9n4XrpQ/8QWD+JqdJ190hLNwYcEdEjK9V6zd+0aJPtfeZcfrlW73k0jKkCEz/XWsQyadky01EAAAAAwLh40wEize12jxWsJzM6anu6RSIBANN47+ela79s/fvVX0sPXCu1PeNM2zk3SNffK80J8xuOSalWP+tuDm8/AXj45Yf1oZ9+SIc7D5uOEjOCKWZHm/i0uZKktPdfazoKAAAAABg360Zm5+bmqrGxccrtXq9XGlm00bT8/HwlJCRMuq28vFzl5eURzwQAATnTIR19SerrMpfhLY/U8L+tIvslN4beXnKaNXVJQmTnDDvVd0ptnW0aGBqIaL+zTf/hw+p4+BHN31ykuXl5Ee+/qqpKVVVVY9/P9/v1Q0mPPvKoHnj44YjnOVdBQcGU1yXbtm1TaWlpxDMBAAAACK/a2lrt3r170m1DQ0MRzzPritlbt27Vrl275PF4lJubO2F7U1NTVBSyNZKFhZYAxJx//aC0ZIN0007n2372+9KBh6RP/FRKX2pvnzMdUtvvpHcV2++nt1PaXSRddot0/f86f9vGj1o3RL3ugW5JUusp+wtADhw9pvYf/UhJK1cYKWaPf7N64OhRvfaB61V8/fXaVnm/MjICmGLHYfv27eO6BAAAAJhlSktLpxy40tnZqVWrVkU0z6ybZiQ3N1eFhYXas2fPpNvr6+tVUVER8VwAMGO88bzUbr94GJDu49KJV6Rwj072D1v9dB0Nbz8Iq7Qka77pNa41pqMELW5kJDRzZgMAAADADCtmj04RMjrv9VTq6upUX18vj8dz3v1lZWXasWNH1IzMBoCIi4u3Fj+MD/KDO8ND0vCAlBjZKTgi6shL0rM/kE69aToJAAAAAACzSsxPM1JfX6/q6mpJ0v79+6WR4e+j95WUlGj79u3n7eNyudTc3KyKigq5XC5lZ2erpaVFRUVFKi4O4GPoADDTLM+TvnYs+P0He62vSXMcixR13nhOeuKr0tKNUsZy02kwjdc7X5ckPfrKo7pzw52m4wRlsKNDktTx0EOae9fnTccBAAAAAKNivphdXFwcVAHa5XKNFbwBAA4Z7LO+jo7MXnm19JFqafG7jMaaCTav3qy1mWu1OG2x6SgxY2DYmo7G1zf9J7YAAAAAALEh5ovZM1l+fr4SRubKHG/8AlEA4Iied6RDDdao44WXBr7/wBnra+LIyOwst3Uz6aJLpJt3Scv/wmyOEOW4cpTjyjEdY8ZLXHCRMm67VSk5Zh7rqqoqVVVVjX2/wu/XP4z8Oz8/30imUQUFBVNel2zbtm3KRWEAAAAAxK7a2lrt3r170m1DQ0MRzxPn9/v9Ee8V0+rs7FRGRoZOnTql9PR0R9q80Dzi4eJyuYz0CyBIb+6XHiyQNn9Lem8QUxr0dUsv/8IqIC/f5Hy+o3+UTh6SLt4sJac53/6owX7p1V9KrlXSstzztz1fK/3qK9KnfimtviZ8GcYZ9g/L7/crPi5ecXFxEes3lr1w/AV94tef0I2rb9TfX/f3puMEZeDoUb32ges1Z8MGZdXWOH59YMfodcnhw4cj2i8AAACA6NbZ2alVq1ZF9G+UGbUAJADAsJR50saPni1kv/io9M0F0sEnnGl/8RXS5R8JbyFbkhKTrX7GF7INqn6xWhv/faNafC2mo8SMeUnzJEk5GbE7oj0uxZqyJ+WyID4pAQAAAAAzDMVsAED4+IeloX7rqymtv5O+e7H04h5n2stYLuUUSKl88mQm6n3lFb2+7TPqevJJ01EAAAAAAONQzAYAOOfw76VvLZb2/0t42n/ia9J9GVLHYfv7DPVLPcelwTP29znjs/r5xV0Tt627WfrET6xR4ohq3QPdkqTWU6229xk61ameZ57RwJEjYUxmn7+3V5I0ePSY6SgAAAAAYBzFbACAcwbPjBSNmdMZ5qUlWdPRrHGtMR0laHGJ1lrdScuWmY4CAAAAAMYlmg6AqeXn5yshIWHSbeXl5SovL494JgAzXNIcackGKW1BcPsPWKNIlZjqaKyo4v2t9N97pfd+QVpwiek0mIZf1hrXsbTWdVVVlaqqqsa+z/L7VSvp5w89pP/33//NaLaCgoIpr0u2bdum0tLSiGcCAAAAEF61tbXavXv3pNuGhoYinodidhRramqK2EqgACBJWnS5VPZ08PsPjhSzk2ZwMfudg9KBh6Qrb6eYHeW8Pq8kqfqlan1u4+dMx7Fl/JvVvQcPqvXDt+j9ku5oalJGRoaxbPv27eO6BAAAAJhlSktLpxy40tnZqVWrVkU0D8VsAIBzBseNzL7kJmn7b6Ws2J3mIVrcvv523bjmRi2ft9x0FAAAAAAAjKCYDQA4y/eG1FQrXXyjtPp9ge8/VsxOsb7OzbJuJi29SvrkL6SLLjabI0SZqZnKTM00HWPGS165QgsrKjQ3N9d0FAAAAADAOBSzAQBndR+TnvlHa87sYIrZl95izbmdvdb6vq9L6jkhzVskJaeFnu89n5c2fkyav8T+PnOzJPd1gfWTMl/63B+kVFfAEcPlnTPvqL23XavSVyklIcV0nJiwIn2FJKnkkhLb+yQtWaLsT38qjKkCk+CynoPzCgtMRwEAAAAA4+JNBwAAzCBp2dKyPCl1ZF7fl/9T+qerpNbfOdP+/EXSwkulxGT7+wz2S6fbzy5OaUd8gtVPegBF8zCre7VOt/3iNr3R+YbpKDEjJd4q+menZpuOErS4pCRJUuKCIBdlBQAAAIAZhGI2AMA5p9sl3+vS0EB42u86Jh1/2SpQ29X2O2nXGumlR+3vMzxk9dN5ZOK2RVdIV5dL6Uvttwcj+ob7JEkne0/a3uf0gQM69IHr5fvpz8KYzD7/gPV/afDECdNRAAAAAMA4itkAAOc884/SP7xLOhWm0cO//770z1dLXZMUmZ3U12n185udE7eteo9003ek7JzwZoBjEuISbP+sv39Ag0ePavh0T1gzBSoxK3ZHlwMAAACAU5gzO4rl5+crIWHyP8DLy8tVXl4e8UwAMK2xBSDnmE4CKDnemo7GFUVzn19IVVWVqqqqxr53+f3aLenHe/eqdk8Any4Ig4KCgimvS7Zt26bS0tKIZwIAAAAQXrW1tdq9e/ek24aGhiKeh2J2FGtqalJ6errpGABmk7lZ0pW3SwvWB7f/WDF7Bi9Q+KefSc9+X/of/0dautF0Gkyjf8iajubkGfvTjJg2/s3qgbff1ms3FKjk3e/W9u//kzIyMoxl27dvH9clAAAAwCxTWlo65cCVzs5OrVq1KqJ5mGYEAHBWllu6tVq6uCi4/UcXWUxMdTRWVOk5Ib21X+rrimy/cVJ8HC/bgXijy5rupu5gnekoQRvq7pYknX7uOdNRAAAAAMA4RmYDAJwzOK6YfeUW6YpbpXhebkJ154Y7deeGO03HAAAAAADAGKoLAICz3jkkPfE16aqPS5d+KPD9B/ukhGQpfmQEcXyCdTNp9TXSlw9KKfPN5kBMSF13iVbU1iolx206CgAAAABgHIrZAICzek9JBx+zCsDB2PrQ2dHZknTqTenIS9KyPGn+otDzbf6WdQtEYkrgfc/JlO47Fdg+YXao45Be872m9y17n9KTmbfYjrWutZKkz175Wdv7JLhcmndtkM//MEhcsECS5LrjdtNRAAAAAMA4Jt8EADgnIVFKmXf2+9bfSY/eIb19wFymMx1S2zNS11FzGRzQeLhRO57eoWM9x0xHmdH8g4Ma6u6Wv7/fdBQAAAAAwDgUswEAzml9Wmr7r/C1f/S/pT/9VOrvsb/PWx7phx+0RpzbNdhv9fOWZ+K21ddKH/6+dNHF9tuDEd0D1uKJ3lNe2/ucbvbo4KZ8ddRFx6KR/v4BSdLg20dMRwEAAAAA4yhmAwCc86sd0n9+MXztv7RHqvuU1PNO+PqQpIEeq5/mH07ctnC9lPtJaf7i8GZAyNKS0iRJblcMz38dZ31JWrHCdBIAAAAAMI45s6NYfn6+EhImXzitvLxc5eXlEc8EANMa7D1/mhEAAamqqlJVVdXY9y6/X7slPfTQQ6r9938zmq2goGDK65Jt27aptLQ04pkAAAAAhFdtba1279496bahoaGI56GYHcWampqUns4iXwAiKH2ZVHiftPK9we0/2CulLXA6VXTZ/6/SE1+XPrZXWhXk44SIGJ1m5FDHIdNRbBv/ZnX/66+rZfON+siaNdq+51FlZGQYy7Zv3z6uSwAAAIBZprS0dMqBK52dnVq1alVE81DMBgCclb5EuiaEaUIGe6XElLPfJ6dJmaulpDmOxIsKw4NSf5c0HNl3oLNSs7TWtVbJCckR7TeWjS6W2Xi40XSUoA2f6ZUk9be2mo4CAAAAAMZRzAYAOGew7/zC9WUftm4mJSRJczKlhBQbPxy9tq7fqq3rt5qOAQAAAACAMRSzAQBnHXlJ2vNx6dovSXmfCnz/9KXS/CXhSGZJWygtWG8VqO1a836poi2wfuLirX5Y5DGmJY08TzJTM23vM2fjBq196knFz4+O6TTiEiefoxoAAAAAZiOK2QCAs4b6Jd9hqbczuP0/33z+98f+JB18TLrsr6TsnNDzve8u6xZuqRlS+XPh7ycAzx95Xs8dfU53rL9DF825yHScmLBqvjV329Z19ke0x6ekKH5JGN+QCVBCVpYkyXU7o/IBAAAAIN50AADADHbkJWnfN6R3DprLcOpNqWm3dPwVcxkc0HysWTUv1aijt8N0lBltqKtLpw8c0OCJE6ajAAAAAADGoZgNAHBGX5f09Hcl72/D18dr+6SndkpnfPb3OfGq9MsvSW/8wf4+A2esfl799cRtl35Y2tYoLdlgvz0Y0T3QLUlqPWV/8cTeP7+sw3d8VJ1PPBHGZPb5+/slSQNHjpiOAgAAAADGUcwGADjjTIf05LekQ2EsAnqfkn57v9R7Knx9SNJgr9XPZMXs+YukFflSanTMqYypzU2aK0lyu9ymowQvLk6SlLxipekkAAAAAGAcxWwAgDMGeq2vSXNMJwmvvi5r6pLR3xcAAAAAAEQExWwAwFnZOdIdj0qX/mXg+w6OFHcTUxyPFVVefFT63uXSm02mk+ACTp45KY0snhmrhnt6JEmnfvYz01EAAAAAwLhE0wEAAFFkTqa07ubg9h3ss74mnjMyO32pdMnNUtpCZ/LNYjmuHN20+ibNT55vOkrM8PVZc6s3H2s2HSVo/v4BSdJwd7fpKAAAAABgHMXsKJafn6+EhIRJt5WXl6u8vDzimQDMcMPD0lCfFJ8oJSQFtu/gGevruSOz3ddZN5NSXdLK90rzFpnNEaLNqzdr8+rNpmPMeHEJ8YpPS1NcYoDPf4dUVVWpqqpq7PuVfr++N/Lv/Px8I5lGFRQUTHldsm3bNpWWlkY8EwAAAIDwqq2t1e7duyfdNjQ0FPE8FLOjWFNTk9LTWWAMQAS97ZEeLJCKvim9767A9k3NkNZ9UMpaE6500qIrpMtukUYW9rNleZ70N5Ms5Did+CSrn6UbA46I6JGWlCZJcmfYXwBy7qZNWte8P4yppjf+zer+tja13HSz4pKS1PTMfykjI8NYtn379nFdAgAAAMwypaWlUw5c6ezs1KpVqyKah2I2AMAZSzZIdzxy/n2Hfy81/6t09eecKQxvuN26hVvKPGnLv4W/nwA81vaYHm99XDvyd2jJvCWm48SEpWlLpZFR7bEqfqR4nXHbraajAAAAAIBxLAAJAAifjjbppT1S1xFzGU4clH51t/T6c+YyOKDV16rG1xvVPcDcyeE0cPy4fPX16nvtNdNRAAAAAADjUMwGADjD+xvpP0qlY38OXx8vPirt/aTUfcL+Pp1vSs/XSCdetr9PX7fVz/5/mbgt96+le96QVr7HfnswomugS5LUeqrV9j79rW068rWvq+e56Hjzw99nLaw6eOSo6SgAAAAAYBzFbACAM945JP33Xun0yfD1ceyP0p9/Lg2cDl8fkjQ8YPXz9gsTtyUmS6npUgIzdUW7sTmzXfbnzI468dalWtKKFaaTAAAAAIBxFLMBAM4YOGN9TUw1nSS8fK9Lhxql0+2mkwAAAAAAMKtQzAYAnLXoCumuF6TcTwa+76A1HYKSZngx++Dj0o9vk479yXQSXMDRHmtqjsdbHzcdJWjDXdZUKR0PPWQ6CgAAAAAYx2ekAQBnJaVKWWuC23ew1/p67sjshZdK13xRyorhaR6ixKbFm1QeV66s1CzTUWJGz0CPJMl7yms6StD8g0OmIwAAAABA1KCYDQA4q79HeuegNH+pNH9RYPuOFbNTzt63dKN1Myl9mZT3aemidWZzhCh/cb7yF+ebjjHjxc9L05wNG5SYfZHpKAAAAACAcShmAwDOOv6y9GCBVPRN6X13Bbbvmuuk+EQp1RWudJL7eikpTUrNsL/PgnXSh/4hsH4SU6Xr7jFfiEdIRkexb1q8yfY+cy6/XKv3PBrGVIGJT5srSUpautR0FAAAAAAwjjmzAQDOuGSzVPR3Umr62ftefUx64Fqp7Rln+lhbIF1/rzQnjAVzSUqaY/Wz7ubw9hOAh19+WB/66YfUdqrNdJSYkZ2aLUnatMh+MTvaxKelSZLS3n+t6SgAAAAAYBzFbABA+JzpkI6+JPV1msvwlkf64V9aCzc6ITnNmrrk3OlUIuBU3ym1dbZpYHggov3ONv2HD+vYzvt1urnZdBQAAAAAwDgUswEAzvh1hVTzgfD28cw/SVXvljrftr9Pr09q+53UdSSAfU5Z/Tz1nYnbNn5U+tKfpRV/Yb89GNE10CVJAY1mHzh6TO0/+pF6X3kljMns8/dac9EPHj1mOgoAAAAAGMec2VEsPz9fCQkJk24rLy9XeXl5xDMBwJROviadeDW8ffQcl068Ig0Phrcf/7DVT9e7w9sPwiotyZqiY41rjekotlVVVamqqmrse5ffr92S9vzmN6rNN7sAaEFBwZTXJdu2bVNpaWnEMwEAAAAIr9raWu3evXvSbUNDQxHPQzE7ijU1NSk9Pd3GTwKAU+KsxQ/jg3h5GOyz9p3pjrwktT4tXf5XUsZy02kww4x/s3rg+HG99v7r9PGPf1zb7/q8MjICWPzUYfv27eO6BAAAAJhlSktLpxy40tnZqVWrVkU0D9OMAADOWp4nfe2Y9J7PBb7vYO/sKGa/8Zz0xFel9lbTSXABr3e+Lkl65OVHTEcJ2lCHT5LU8dBDpqMAAAAAgHGMzAYAOGOgd+KiiCvfLX2kWlp8palUM8bm1Zu1NnOtFqctNh0lZowulunr85mOAgAAAABwAMVsAMBZPe9IhxqkpRulhZcGtu9gr5Q05/z7stzWzaTsi6Wbd0nLY3vBxhxXjnJcOaZjzHiJCy5Sxm23KiWHxxoAAAAAog3FbADAWR1t0s8+KxV9M/Bi9o3flvz+cCWzXLlVWpYnzc22v49rhfTussD6SUqTSn4ouSI799d0hv3D8vv9io+LV1xcnOk4MWFJ2hJJUtGqItv7pLjdWvrtb4cxVWAS0udLklI38OkGAAAAAGDObACAMy65UVp30/n3vbhH+uYC6eDjzvSx+F3S5R+RktOcaW8qiclWP8tyw9tPAKpfrNbGf9+o13yvmY4SM+YlzZNGRrXHqrhUax761EsDfHMJAAAAAGYgitkAAGdMNirbPywN9VtfTWn7L+m7F1uFdSdkLJdyCqQ5mc60h6jS+8oren3bZ9T15JOmowAAAAAAxqGYDQBwxrcWSns+Ht4+nviadF+G5Hvd/j5D/VLPcWnwjP19znRY/fzironb1t0sfeIn0uIr7LcHI7oGuiRJbafabO8zdKpTPc88o4EjR8KYzD7/Get5O3jsuOkoAAAAAGAcxWwAQOiGh6yicfwMW4qBualjWlqSNR3NGtca01GCl2j9n0patsx0EgAAAAAwjmI2AOCspDnSkg3SvIWB7TfYa31NTA1LrKji/a3083LpxEHTSXAB/pGpb/zhXpg0nIatKXqGfD7TSQAAAADAOIrZAICzFl0ulT0tbbg9sP0G+6yviSlhiRVV3jkoHXhI6j5mOgkuwHvKK0l64MUHTEcJ2tCpTklS53/+p+koAAAAAGDcDPs8OADAiIGR+agT55x//yU3Stt/K2WuNhJrJrl9/e26cc2NWj5vuekoAAAAAAAYQTEbAHCW7w2pqVa6eLO0+hr7+41NMzJuZPbcLOtm0pKN0id/IV10sdkcIcpMzVRmaqbpGDNe8soVWlhRobm5uaajAAAAAADGoZgNADir+5j0zD9Kcy8KrJidsVy68/fSnHHF1r4uqeeENG+RlJwWer73fF7a+DFp3mL7+8zNktzXBdZPSrr0uT9Iqa6AI4bLO2feUXtvu1alr1JKwiyYzsUBK9NXSpK2rNtie5+kJUuU/elPhTFVYBIyrefgvIIC01EAAAAAwDjmzAYAhC4xRVp0mZS+5Pz7X/5P6Z+uklqfdqaf+YukhZdKicn29xnsl063SwO99veJT7D6Gf/7GFT3ap1u+8Vter3zddNRYkZKvFX0z0o1/OmAEMQlJUmSEhdcZDoKAAAAABhHMRsAELq+bunEq1LvqfD203VMOv6yVaC26/B/SbvWSC8+Yn+f4SGrn84jE7ctfpd0dbmUvtR+ezCib9hamLS9t932PqcPHNChD1wv309/FsZk9vkHBiRJgyfeMR0FAAAAAIyjmA0ACN2bz0tVfyH96afh7ef335f++Wqp+2h4++nrtPr57f0Tt628WrrpO1J2TngzIHR+60tCXIL9XfoHNHj0qIZP94QvVyBGfofE7GzTSQAAAADAOIrZAIDQjU7hkZhqOgkwJinBmqLDFUVznwcsbuRLcgBT6wAAAADADEUxGwBw1tws6crbpQXrA9tvcLSYPQsWJvzzz6XaAuntA6aT4AL6h6zpaE6eOWk6SvBGphnpO3TIdBIAAAAAMC7RdABMLT8/XwkJk380ury8XOXl5RHPBGCGy3JLt1YHvt/gLBqZ3X1cemu/1NcV2X7jpPg43oMOxBtdb0iS9r66V1+7+mum49hSVVWlqqqqse9X+v36nqTTzz2nzfn5RrMVFBRMeV2ybds2lZaWRjwTAAAAgPCqra3V7t27J902NDQU8TwUs6NYU1OT0tPTTccAgAubqph95RbpiluleF5uQnXnhjt154Y7TcdAmI1/s7r31YNqveUWaeS6ICMjw1i2ffv2cV0CAAAAzDKlpaVTDlzp7OzUqlWrIpqH6gIA4Kx3XpOe+Kq08WPSZR+2v9+gNZ3DhGJ2fIJ1M2nV+6QvH5RS5pvNgZiQuu4SraitVUqO23QUAAAAAMA4FLMBAGf1npIOPmYVgANx9Welvyg9u1rdqFNvSkdekpblSfMXhZ5v87esWyASUwLve06mdN+pwPYJs0Mdh/Sa7zW9b9n7lJ7M6Fg7LnZdLEn67IbP2t4nweXSvGuvCWOqwCQuXCBJct2+1XQUAAAAADCOyTcBAM6IT5Dix72stP2X9Ogd0tseU6mkMx1S2zNS11FzGRzQeLhRO57eoWM9x0xHmdH8g4Ma6u6Wv7/fdBQAAAAAwDgUswEAoTvykvTnX0j9p8Pbz9H/lv70U6m/x/4+bx+QfvhB6dVf299nsN/q5+0DE7eteb/04e9L2Rfbbw9GdA90S5JaT7Xa3ud0s0cHN+Wro64ujMns8/cPSJIGjhwxHQUAAAAAjKOYDQAI3Qs/lvZ+wpqmJJxefFSq+5R0+mR4++nvtvpp/uHEbQvWSbmflNKXhDcDQjY3aa4kye2K4fmvR2buSV6x0nQSAAAAADCOYjYAIHSDvdbXxBTTSQAAAAAAwAxFMRsAcFb6UqnwvsAXgBwYKWYnzQlLrKjS/EPpO8utebgR1br7rWlGDnUcMh0laP5e6/9WzzM83wAAAAAg0XQAAEAUSV8iXfPFwPcbHZmdMG5kdnKalLl6ZhW5hwak/i7JPxTRbrNSs7TWtVbJCckR7TeWHTttLZbZeLjRdJSgDZ+x/m/1t9qf9xsAAAAAZiqK2QCA0A32SgnJUvy4D/xc+iHrZlJ8kjQnM+anQNm6fqu2rt9qOgYAAAAAAMZQzAYAnHX0v6VHPyZd+yUp71P295u/WFp4aTiTWeYtlBastwrUdq25VqpoC6yf+ASrn3mLA46I6JEcb41iz0zNtL3PnI0btPapJxU/Pz2MyeyLS0wwHQEAAAAAogbFbADAWYP9ku+w1NsZ2H4f+sfJ7z/2Z+ngr6XL/krKzgk93/u+YN3CLTVDKn8u/P0E4Pkjz+u5o8/pjvV36KI5F5mOExNWpa+SJG1dZ39Ee3xKiuKXLAljqsAkZGVJkly3MyofAAAAAFgAEgAQPkdfkvZ9Q3rnoLkMp96UmnZLx18xl8EBzceaVfNSjTp6O0xHmdGGurp0+sABDZ44YToKAAAAAGAcitkAgND94QGrYBxur+2TntopnfHZ3+edg9IvvyS9/nv7+wycsfp59dcTt136YWlbo7Rkg/32YET3QLckqfWU/cUTe//8sg7f8VF1PvFEGJPZ5+/vlyQNHDliOgoAAAAAGEcxGwAQuuf+P6n5X8PfT8uT0m/vl/oCnAYlUANnrH4OPjZx2/xF0op8ayoSRLW5SXMlSW6X23SU4MXFSZKSV6w0nQQAAAAAjKOYDQAI3WCflDjHdIrI6Ouypi4Z6DWdBAAAAACAWYViNgDgrGy3dMej0qV/Gdh+A2ekxJRwpYouLz4qfe9y6c3nTSfBBZw8c1IaWTwzVg339EiSTv3sZ6ajAAAAAIBxiaYDAACiyJxMad3Nge832CclTTIyO32pdMnNUtpCR+LNZjmuHN20+ibNT55vOkrM8PVZc6s3H2s2HSVo/v4BSdJwd7fpKAAAAABgHMVsAMBZw8PSUJ8UnyglJNnfb7BXSkieeP+a91s3k1IzpJXvleYtMpsjRJtXb9bm1ZtNx5jx4hLiFZ+WprjEAJ7/AAAAAICIoJgNADjr7QPSgzdIRd+Q3vcF+/td9mFpeX44k1kWXSFddos0srCfLcvypL/5dWD9JCRZ/SzZEHBERI+0pDRJkjvD/gKQczdt0rrm/WFMFZj4FOtNorgkiusAAAAAQDEbABC6Lf82+f2Hfy81/6t09eekpRtD72fjHdYt3FLmT/07GfJY22N6vPVx7cjfoSXzlpiOExOWpi2VRka1x6r4jAxJUsZtt5qOAgAAAADGsQAkACB8fIell/ZIXUfMZThxUPrV3dLrfzCXwQGtvlY1vt6o7gHmTg6ngePH5auvV99rr5mOAgAAAAAYh2J2hHi9XlVUVGjXrl2qqKhQfX296UgA4Jy9n5Se/X74+3nhEauvnnfs79P5pvR8jXT8Zfv79HVZ/ez/l4nbcv9auucNax5uRLWugS5JUuupVtv79Le26cjXvq6e554LYzL7/H19kqTBI0dNRwEAAAAA45hmJAIaGxtVXV2turo6SZLP51NBQYGKi4tNRwMAZ/z555LfH/5+jv3R6mvzt8Lbz9CA1c+czInbEpOtG6Le2JzZLvtzZkedeGvcQdKKFaaTAAAAAIBxFLPDzOfzqaSkRK2tZ0eF7d+/X16v12guAECQfG9IJ16VluVKc7NMpwEAAAAAYNZgmpEw27lzpzZt2iSXyzV2X2FhoTo6OozmAoBJLbpcuusFayoNTO7gY9KPb7NGiSOqHe2xpuZ4vPVx01GCNtxlTZXS8dBDpqMAAAAAgHEUs8Osvr5eRUVF0sh0Ix6Px3QkSVJfX5/uv/9+9Y3MxRkuVVVVYW0/En2Eu/2+vj7dd999HIsoaH+mHIuQ2k9KlbLWSHNc0/6Y7T4WrJeu+aKUFdg0DxyLiTYt3qTyjeXKSj1/NDj/L6bWM9AjSfKe8sbsOdA/ODT279FjEO5jEQsidR0TqNraWtMRJnAqk5OP+Ux+nJwSrc9xReFjJYcyOf2Yz9THyUnR+jyPtsdJnMtti7ZM0focVxQ+VuJcblu0Zerv75ci/DfKjCtml5WVqbGx8YI/5/P5VFFRMbYoY1lZWVgWZRydTqSmpkabNm2SJBUVFRkvavf19amysjImixOR7iMShaK/+7u/41hEQfsz5ViE1H5/j/T2AanrmDN9LN0oFd4nLVgXUAxHj0X6Minv05NmiOpjMU7+4nx9dsNnlT0nO2x9TGa2/b+In5emORs2KDH7orD1ESyK2WdF6jomULt37zYdYQKnMjn5mM/kx8kp0focVxQ+VnIok9OP+Ux9nJwUrc/zaHucxLnctmjLFK3PcUXhYyXO5bZFWyYTf6PMiDmzvV7v2CKLHo9HJSUl0/68z+dTXl6e6urqlJubO3Z/WVmZmpqaVFlZ6VguSWpoaFBDQ4MkKTc3VxUVFSooKGCqEQDR5/gr0oM3SEXfkN73Bfv7XXdPwAXroOTcICXPk1LS7e+zYJ30oX8IrJ+kOdbvtHRjwBERPUZHsW9avEl/0B9s7TPn8su1es+jYU5mX3zaXElS0tKlpqMAAAAAgHExPzK7pqZGFRUVkmS7CF1SUqLi4uLzCtmSVF1drZqaGlsjuwMxvp/CwkL5fD7V1NQ42g8AGHP9vdIVt068/+Dj0gPXSm3/5Uw/awusvi4wDUrIkuZY/ay7Obz9BOCRVx7Rh376IbWdajMdJWZkp1qj2Dct2mQ6StDi09IkSWnvv9Z0FAAAAAAwLuZHZm/fvl3bt2+XJFtTd5w7insyW7ZsUWVlpQoLC8fu83g8Ki0ttZ2ptrZWubm5ysqyRoTl5ORM+nPNzc222wSAmHSmQzr6ktTbaS7DWx6p4X9L7/mf0rqbQm8veZ41dUlCihPpbPP1+dTW2aaB4YGI9jvb9B8+rI6HH9H8zUWam5dnOg4AAAAA4BwxX8wO1GgR2+2efDGynJwc1dTUyOfzyeWyRv7l5uYGVXh2uVxyuVzy+XxT9gUAM0LVuyX39dLN94e3n2f+UXrhYekTP5PSl9jbp9cntf1OuuI2+/30npJ2b5Yu+ytrhPa5Nt5h3RD1uga6JCmg0ewDR4+p/Uc/UtLKFVFRzPb39kqSBo8eU5zpMAAAAABgWMxPMxIoj8czVqSezGiRe//+/Y70t2XLFjU1NZ1332hx+9zR3wAQ0068InW+Ff5+uo9bfYV7dPLwkNVP99Hw9oOwSkuypuhY41pjOkrwEhIkSUnLl5tOAgAAAADGzbqR2V6vd2z6j8mMFrpHF28MVWVlpfLy8uT1escK5RUVFZPO2T3K7/dLkt566y11dk7+0fyUlBSlpNj/iPv4drq6us77Gi5DQ0NT/g6x0ke42x9tO9Yfp0j0wbGIQPvd3dJgsnRmQJqmjQl99Pml0/0T9+k+bW3rPj1te+NNeSx6+qz2OrukeJvtdfWMZDgzIcOUj9XpzpHfqW9i7qN/lA4/I63/Sylj2bRdO3msz3Sf0dCZIXV3dqsz4Wyb/L+YWndnt4bODFmPnc32e3q61T00pDmnTysxwDxO/A59fX3nrQQ+dPKkuoeGNNzVpdNHjkjnXCdEymh/R44cmfK6ISUlRcnJyRHLFKnrmEBF4rU2UE5lcvIxn8mPk1Oi9TmuKHys5FAmpx/zmfo4OSlan+fR9jiJc7lt0ZYpWp/jisLHSpzLbTORqb+//7y/Uc517NgxKcJ/o8T5I/0XURh5PB7l5eWpoaFhylHPmZmZcrvdU04bMtpGZWWlduzY4Ugun8+nioqKsUJ5dnb2tG2/+eabWrFihSN9AwCAmaWlpWXK6dLCgesSAAAAANOJ5N8os25k9lTzV4938uRJx/p0uVxTLjg5maVLl6qlpUVJSUmKi5t8hsxAR2YDAIDoN35k9rn8fr8GBga0evXqiGbiugQAAACYvaLtb5RZV8yOBfHx8REdcQUAADAVrksAAAAARItZtwCky+WyNTo7Ozs7InkAAAAAAAAAABc264rZ0y3+KEnt7e3SOQtBAgAAAAAAAADMm3XFbLfbPVawnszoqG0+TgsAAAAAsau+vt50BABAmHCOn71mXTE7Nzd32mlGvF6vJKmwsDCCqQAAAAAATvH5fCopKVFNTY2taSYBALGDc/zsFuf3+/2mQzjF4/EoLy9PDQ0NUxajR3+mublZubm5E7aXlJTI5/OpoaEhAokjy+fzaefOndLInOAtLS0qKipScXGx6WgxpaysTCUlJRd8wyOYxztS+8Q6j8ej6upqtbe3y+PxyOVyqaysTNu3b59yH45H+Hi9XlVWVkojUzX5fD4VFRVpx44dU+7D8YicsrIyVVRUTPmJI46Fc2pqalRXV6eysjIVFhbK5XLJ6/XK4/Foz549uvfeeye99uAY2BPr+aNVoK+pwT7PYYnkeWK2G/27z466urqxx5LneOCi7e+j2cDuY8453hl2Hm/O78660GPOOd450VxfmZJ/BmlubvZL8jc0NEz7c4WFhf4dO3ZMus3O/rGoo6PD73a7/c3Nzefdv3379ikfC5zV0tLir66u9ufm5tp6jgTzeEdqn1hXXV3tr66uPu++hoYGv8vl8rvdbn9HR8eEfTge4VNXVzfp75abm+t3u92T7sPxiJzR18Xxj8EojoWzKisr/ZIm3Fwu15SvGxwDe2I9f7QK5jU1mOc5zorUeQLWNYrb7fYXFxf7t2/fPumtuLjYn5ube95+PMftida/j2ayQB9zzvGhCfTx5vweukAec87xzojm+sp0ZlQxu66uzi/JX1dXN+3PzcYTxnQF/Nn6n9au6upqf3Fxsb+6utrf0NAQ8hsmUz3ekdonlrW0tPgrKysn3TZatCssLJywjeMRHh0dHf7i4uJJt40ej+3bt0/YxvGInMLCwmmL2RwLZ1VWVvqrq6v9O3bsGLuwHn9xOB7HwJ5Yzx+Ngn1NDeZ5jrMidZ6A379jxw5/S0tLwD/Dc/zCovnvo5kq0Mecc3xognmOc34PTaCPOef40EV7fWU6MV/Mrqur8xcWFvoLCwv9Lpdr7B2V0fumelJ2dHSMFa8rKyv927dvv2ARPFa1tLT4JU35H3379u2TPkExkZ3R/8E83pHaJ9bt2LFj0ncGR40W7s59TDge4TN6kTHdJ13Gj87meETO6LvsUxWzORbOq6ysnPYcNR7HwJ5Yzx+tgnlN9QfxPMf5InGegOVCg5Sam5sn/VuR53hgounvo9nCzmPOOd45dmcA4PzuHLvP8Qu1wTl+etFcX7mQmF8Asri4WA0NDWpoaFBHR4f8fr86OjrG7ptqjheXy6Xq6mpVVlZqx44dqq6unrFzElVXV0vSlPOl5uTkqLGxkUnzHRLM4x2pfWJdY2Oj1qxZM+XvNDq3lcfjGbuP4xE+WVlZcrlcys7OnvJnXC7Xed9zPCJjdDHjqX5/cSyiAsfAnljPH62CeU1F5PH8D15ZWdm026urq6edDxTOmY2vXaZxjo9+PMdDwzk+dNFcX7mQmC9m48JGJ3CfyugTav/+/RFMNXMF83hHap9Yl5WVJZ/PN1aos4PjET65ubnq6OiYdKHH0Re88Qt2cDwiw87FG8fCPI6BPbGeP1oF85qKyOP5H7zp3tCtqKgYW7wa4TcbX7tM4xwf/XiOh4ZzfOiiub5yIYm2fxIxy+v1Kisra8rto08qXuicEczjHal9Yl1DQ4O8Xu+UL1yjv+u5qw9zPMyoqKiQ2+2ecBHB8Qi/+vr6C45UEMci7Dwej/bv369NmzZNuSI6x8CeWM8frYJ5TR3PzvMcUwvXeQLT83g8ysnJmfYP63N/lud46Gbja5dpnOPN4vxuDud4+6K5vnIhjMyeBdrb26f9jzz6pOLjK84I5vGO1D4zwXTvwNbX1ys3N/e8n+F4RJbX61VZWZncbrdaWlombOd4hNfoO+vT/T8ZxbEIj8bGRu3atUuSxkbHFxUVqbGxccLPcgzsifX80SzQ19RRgTzPMVG4zxOY3s6dOy/46SWe486aja9d0YBzfORxfjePc3xgorW+ciGMzJ4F7D4hTp48GfYss0Ewj3ek9pnJRl+Mamtrz7uf4xEZ9fX1ampqGiukFhUVTfpzHI/w2rlzp+2P1HEsnDd6oXfu1Du5ubmqq6tTZmammpubzxvZwDGwJ9bzx6KpXlMVxPMc54vEeQJTq6+vv+AbvjzHnTcbX7uiGef48OD8bh7neOeYrq9cCMVsADHP4/GooqJCdXV1vPAYUlxcfN4iukVFRaqurlZtba2tj3ghdI2NjVO+iYDImGohaZfLpeLiYpWUlEz6iQUgmlzoNZXneWh4/MzauXPnpAW8c3GMMJNxjg8fHjvzOMc7IxbqK0wzMgu4XC5b74RkZ2dHJM9MF8zjHal9ZqqSkhJVV1dP+sLE8TCjrq5O9fX1KikpOe9+jkf4NDQ0TFhwczoci8jKz8+X1+s9by44joE9sZ4/1kz3mnohkz3PYZ9T5wlMzuv1yuPxhPSHOc/x4MzG165oxTneDM7v4cc53jnRUF+5EIrZs8B0E61rZP4anTPpOkITzOMdqX1mopKSEpWVlU05LxbHw4zRd7YbGxvPm3uM4xEeu3bt0r333hvQPhyLyBr9/Twez9h9HAN7Yj1/LLnQa+qFTPY8h31OnScwuerqaltrSkyH53hwZuNrVzTiHG8O5/fw4xzvjGipr1wIxexZwO12jz05JjP6Dkmo//FhCebxjtQ+M01FRYXy8/PPm+9qPI5H+IwuNjiV0d+1oaHhvPs4Hs7yer1yuVwBX+hyLJxVVlamnJycgPbhGNgT6/ljhZ3X1GCe5zgrUucJTK6xsfGCjxPP8fCYja9d0YZzfHhxfjePc3zooqm+ciEUs2eB3NzcaYf0jxajAvl4OqYWzOMdqX1mkpqaGuXk5Ex6oj33ceF4hE9mZqZycnKm/L1HPybE8Qgvj8ejuro6FRUVTbiVlZVJkkpLS8fuG8WxcNb+/fttXaSd+9FHjoE9sZ4/Fth9TQ3meY6zInWewOQ8Hs8F3/jlOR4es/G1K5pwjg8/zu/mcY4PTbTVVy6EYvYssHXrVmmaj0o0NTVxgnRQMI93pPaZKerr6yVp0o++eL3e86a14HiEj8vlktvtnvKiYXThjLy8vLH7OB7OKy4uVkNDw6S3yspKaWQV6tH7RnEsnFVYWKiOjo4ptzc1NY39nxnFMbAn1vNHu0BeU4N5nuOsSJ0nMNHo43ehjzrzHA+P2fjaFS04x0cG53ezOMeHJhrrKxfkx6xQWFjo37Fjx6TbJPkbGhoinikWNTc323q8gnm8I7VPrGtubvZXV1dPub26utrf0tJy3n0cj/DYsWPHhMf6XC6Xy+9yufwdHR3n3c/xiJy6ujq/JH9zc/Ok2zkWzpnu3NTS0uKX5K+rq5uwjWNgT6znj1aBvqYG+zyHJZLnCZyvoaHBL8m/ffv2aX+O53jgou3vo9nA7mPOOd4Zdh5vzu/OsvscH8U5PnjRXF+ZDsXsWaKjo8PvdrsnFDS2b98+5RMKE40Whi50ggvm8Y7UPrGspaXF73a7/du3b5/0Vlxc7He5XBP243iEz/bt2yd94Rk9FpMVUTkekVNZWTntOYtj4azKykp/ZWXlefe1tLT4XS6X8ccz1o9BrOePRsG+pgbzPMdZkTpP4HzV1dV+SbYeL57jgYm2v49mAzuPOed459h9jnN+d47dx3wU5/jgRHt9ZTpxfqsKjlnA5/OpoqJCLpdL2dnZamlpUVFRkYqLi01Hi2r19fWqrq6WRuZY8vl8crlc2rRpkzSy2utkH8cI5vGO1D6xKicnZ9oFBzWyaMDo9Bbn4niET319vfbs2aOsrCy1t7fL5/MpNzdX995775RTkHA8wqusrExer3fCOSs3N3ds6pFRHAtnNTY2qq6ubuz/gsvl0r333jvt3HscA3tiPX+0CeU1NZjnOc6K1HkCZ3k8HhUUFKi2ttbWY8ZzfHrR/vfRTBToY845PjTBPsc5vwcv2MdcnOODFgv1lalQzAYAAAAAAAAARD0WgAQAAAAAAAAARD2K2QAAAAAAAACAqEcxGwAAAAAAAAAQ9ShmAwAAAAAAAACiHsVsAAAAAAAAAEDUo5gNAAAAAAAAAIh6FLMBAAAAAAAAAFGPYjYAAAAAAAAAIOpRzAYAAAAAAAAARD2K2QAAAAAAAACAqEcxGwCiiM/nk9frjUhfHo8nIv0AAAAgNnFtCgCINhSzASBKeL1eVVRUyO12R6Q/t9utsrKyiPQFAACA2MK1KQAgGsX5/X6/6RAAAKmkpER1dXUR7dPj8ai6ulrV1dUR7RcAAADRjWtTAEA0YmQ2AISgsbFR9fX1IbdTUlKie++915FMgcjNzZXL5XLkdwAAAIBZXJsCAGY6RmYDQAgyMzPldrvV3NwcdBsej0c7d+6M+MiXc+Xl5YX0OwAAAMA8rk0BADMdI7MBIEgej0c+n0+bNm0KqZ2KigojI1/OVVhYqJqaGqMZAAAAEDyuTQEAswHFbAAI0v79+yVJRUVFQbfh9Xrl9XqVm5vrYLLAlZWVqbKy0mgGAAAABI9rUwDAbEAxGwCC1NDQII2MHAlWdXW1iouLHUwVnNFV6j0ej+koAAAACALXpgCA2YBiNgAEqbGxUW63Wy6XK6Q2Qhk946TCwkI1NjaajgEAAIAgcG0KAJgNKGYDgE0ej0d5eXnKy8tTTk6OfD6f2tvbx+4rKysLqs2p5jWsqKhQTk6O4uLiFBcXp7y8vAk/U1ZWNrZ9NFNRUdHYfhr5o2TXrl0qKyubNmNeXt7YiB4AAABEN65NAQCzUZzf7/ebDgEAsaampkZlZWWqq6sL+qOYHo9HBQUF6ujomPbncnJyJEktLS2Tbs/Ly9O99957Xo6Kigrt2rVLDQ0N8vl8Ki4uVllZmWpqajTVad9uHgAAAEQXrk0BALMFI7MBIAhOzEnY3t4+Nh/gdMrKyuT1euXz+SbdvmnTpgl/tIx+PLShoWFsW2Vl5bSjW9xu95R9AAAAIHpxbQoAmC0oZgNAEJyYk9Dr9dr6ue3bt0sjI27G83g8KikpmXLf0ZEzkuRyuWz9gWM3FwAAAKID16YAgNmCYjYABGh0JEooI18kyefzKSsr64I/53K5VFxcrOrq6gnb9uzZM22OqeY8nKqf0VwAAACIDVybAgBmE4rZABCg0VXVQ13p/eTJk7ZHz4x+nNPj8Zx3f3Z29rT7hTI6BwAAANGPa1MAwGxCMRsAAuTEnIQaudi3O9KksLBQbrdbO3fuHLuvpqbmggv82BldM56duRIBAAAQHbg2BQDMJhSzASBAk81J6PP5Av4IpMvlUnt7u+2fLysrU319/Vg/LS0tjl7cj7bLiBkAAIDYwbUpAGA2oZgNAAGYak7CnTt3BnTxryBWaB9dbGfv3r3yer3Kz88PqL8LaW9v548FAACAGMK1KQBgtkk0HQAAYsnovIDnzkk4el+gI1HcbndAq7OPrvheWVkpn8+nHTt2BNTfhXg8nqA++gkAAAAzuDYFAMw2jMwGgADk5uae973P51N1dbUqKysDbmv046CB/NFQUVEhr9erkydPTvtzo6NqAhmR4/V6Q55rEQAAAJHDtSkAYLaJ8/v9ftMhACCW1NTUqLq6Wps2bZLL5Qrqj4VRJSUlKioqGvuYph2ZmZlqbm6edLSNz+dTSUmJ9u/fL5/PJ7fbLbfbrYqKigv+MVBUVKSysrILLtwDAACA6MG1KQBgNqGYDQAGNTY2qrKycmwVejsqKipC+iNlKpmZmero6HC8XQAAAMQGrk0BANGOaUYAwKDCwsKxhXvs8Pl8ysnJcTxHfX29tmzZ4ni7AAAAiB1cmwIAoh3FbAAwrKysTDU1NbZ+tqamJqCPfdpVXV2tiooKx9sFAABAbOHaFAAQzShmA4BhO3bs0J49eybcX19ff97K9OHS2Ng4Nn8hAAAAZjeuTQEA0YxiNgBEgcrKygmjT5qams5bTX7Xrl3asWNHWPoOxzyHAAAAiE1cmwIAohULQAJAlNi1a5dyc3PHVnb3+XzauXOnsrOzpZE5DHNzcx3ts6KiQlu3bnW8XQAAAMQ2rk0BANGIYjYARJGamhoVFhZG5GOV9fX1crvd/LEAAACASXFtCgCINhSzAQAAAAAAAABRjzmzAQAAAAAAAABRj2I2AAAAAAAAACDqUcwGAAAAAAAAAEQ9itkAAAAAAAAAgKhHMRsAAAAAAAAAEPUoZgMAAAAAAAAAoh7FbAAAAAAAAABA1KOYDQAAAAAAAACIev8/VtVnxlQMJKUAAAAASUVORK5CYII=",
      "text/plain": [
       "<Figure size 1500x1200 with 4 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "from matplotlib.lines import Line2D\n",
    "from matplotlib.ticker import MultipleLocator\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "# ───────────────────────────────────────────────────────────────────────────────\n",
    "# 1) Choose your two variables here:\n",
    "var1, var2 = 'mass', 'mdot'\n",
    "\n",
    "# 2) Package them up with nice y-axis labels:\n",
    "def make_label(v):\n",
    "    if v == 'mass':    return r'$M\\;(\\mathrm{M}_\\odot)$'\n",
    "    if v == 'mdot':    return r'$\\dot M\\;(\\mathrm{M}_\\odot\\,\\mathrm{yr}^{-1})$'\n",
    "    if v == 'lumlw':   return r'$L_\\mathrm{LW}\\;(\\mathrm{L}_\\odot)$'\n",
    "    if v == 'radius':  return r'$R_\\ast\\;(\\mathrm{R}_\\odot)$'\n",
    "    if v == 'euvrate': return r'eUV rate ($\\mathrm{s}^{-1}$)'\n",
    "    if v == 'Teff':    return r'$T_\\mathrm{eff}\\;(K)$'\n",
    "    return v\n",
    "\n",
    "vars_ = [var1, var2]\n",
    "labels = [make_label(v) for v in vars_]\n",
    "\n",
    "# ───────────────────────────────────────────────────────────────────────────────\n",
    "# 3) Prepare figure\n",
    "fig, axes = plt.subplots(2, 2, figsize=(15, 12),\n",
    "                         sharey=False,\n",
    "                         gridspec_kw={'height_ratios': [1, 1], 'width_ratios': [2, 3]})\n",
    "plt.rc('text', usetex=True)\n",
    "plt.rc('font', family='serif', size=20)\n",
    "colors = plt.rcParams['axes.prop_cycle'].by_key()['color']\n",
    "\n",
    "# ───────────────────────────────────────────────────────────────────────────────\n",
    "def plot_panel(ax, df_main, ids_main, df_bg, ids_bg, var, lw_main=1.2, lw_bg=2):\n",
    "    # 1) No background (dashed)\n",
    "    t0 = get_arr(df_main, ids_main[0], 'time')[0] * 3.17098e-8\n",
    "    for i, sid in enumerate(ids_main):\n",
    "        t = get_arr(df_main, sid, 'time') * 3.17098e-8 - t0\n",
    "        y = (euv(df_main, sid) if var=='euvrate' else get_arr(df_main, sid, var))\n",
    "        t_s, y_s = imakesmooth(t, y, 40, False)\n",
    "        if var=='lumlw': y_s /= 3.828e33\n",
    "        ax.semilogy(t_s, y_s, color=colors[i], linestyle='dashed', lw=lw_main)\n",
    "\n",
    "    # 2) Background (solid)\n",
    "    t0_bg = get_arr(df_bg, ids_bg[0], 'time')[0] * 3.17098e-8\n",
    "    for i, sid in enumerate(ids_bg):\n",
    "        t = get_arr(df_bg, sid, 'time') * 3.17098e-8 - t0_bg\n",
    "        y = (euv(df_bg, sid) if var=='euvrate' else get_arr(df_bg, sid, var))\n",
    "        t_s, y_s = imakesmooth(t, y, 40, False)\n",
    "        if var=='lumlw': y_s /= 3.828e33\n",
    "        ax.semilogy(t_s, y_s, color=colors[i], linestyle='solid', lw=lw_bg)\n",
    "\n",
    "    # 3) Styling\n",
    "    ax.set_xlabel(r'$t$ (yr)')\n",
    "    ax.set_ylabel(make_label(var))\n",
    "    ax.tick_params(axis='x', which='both', direction='in', top=True, length=6)\n",
    "    ax.tick_params(axis='y', which='both', direction='in', right=True, length=6)\n",
    "    ax.axvspan(-50, 250, facecolor=\"#cccccc\", alpha=0.3)\n",
    "\n",
    "# ───────────────────────────────────────────────────────────────────────────────\n",
    "main_dfs = [df, df]\n",
    "main_ids = [ids, ids]\n",
    "bg_dfs   = [df_bg, df_bg]\n",
    "bg_ids   = [ids_bg, ids_bg]\n",
    "\n",
    "for row, v in enumerate(vars_):\n",
    "    for col in (0, 1):\n",
    "        ax = axes[row, col]\n",
    "        plot_panel(ax,\n",
    "                   df_main=main_dfs[col], ids_main=main_ids[col],\n",
    "                   df_bg=bg_dfs[col],     ids_bg=bg_ids[col],\n",
    "                   var=v)\n",
    "\n",
    "        if col == 1:\n",
    "            ax.set_xlim(-10, 200)\n",
    "            ax.xaxis.set_minor_locator(MultipleLocator(10))\n",
    "            # Remove y-axis labels and ticks\n",
    "            ax.set_ylabel('')\n",
    "            ax.set_yticklabels([])\n",
    "        else:\n",
    "            ax.set_xlim(-250, 5000)\n",
    "            ax.xaxis.set_minor_locator(MultipleLocator(250))\n",
    "\n",
    "        # OPTIONAL: Adjust y-limits here manually\n",
    "        if v == 'mass':     ax.set_ylim(0.1, 500)\n",
    "        if v == 'mdot':     ax.set_ylim(1e-6, 1e-2)\n",
    "        if v == 'lumlw':    ax.set_ylim(1e0, 1e6)\n",
    "        if v == 'radius':   ax.set_ylim(1e0, 1e3)\n",
    "        if v == 'euvrate':  ax.set_ylim(1e40, 1e50)\n",
    "        if v == 'Teff':     ax.set_ylim(3000, 100000)\n",
    "\n",
    "# ───────────────────────────────────────────────────────────────────────────────\n",
    "# Add custom legend above plots\n",
    "legend_elements = [\n",
    "    Line2D([0], [0], color='k', lw=2, linestyle='solid', label='UV background'),\n",
    "    Line2D([0], [0], color='k', lw=2, linestyle='dashed', label='No background'),\n",
    "]\n",
    "fig.legend(handles=legend_elements, loc='upper center', ncol=2, fontsize=16, frameon=False)\n",
    "\n",
    "plt.tight_layout(rect=[0, 0, 1, 0.96])  # leave space for top legend\n",
    "plt.savefig(f'combined_{var1}_{var2}_bg.pdf', bbox_inches='tight')\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 138,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1200x800 with 4 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "from matplotlib.lines import Line2D\n",
    "from matplotlib.ticker import MultipleLocator\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "from scipy.stats import binned_statistic\n",
    "\n",
    "# 1) Your four fields\n",
    "#var1, var2, var3, var4 = 'radius', 'Teff', 'euvrate', 'lumlw'\n",
    "var1,var2 = 'mass','mdot'\n",
    "vars_ = [var1,var2]\n",
    "#vars_ = [var1, var2, var3, var4]\n",
    "\n",
    "# 2) Label helper\n",
    "def make_label(v):\n",
    "    if v == 'mass':    return r'$M\\;(\\mathrm{M}_\\odot)$'\n",
    "    if v == 'mdot':    return r'$\\dot M\\;(\\mathrm{M}_\\odot\\,\\mathrm{yr}^{-1})$'\n",
    "    if v == 'lumlw':   return r'$L_\\mathrm{LW}\\;(\\mathrm{L}_\\odot)$'\n",
    "    if v == 'radius':  return r'$R_\\ast\\;(\\mathrm{R}_\\odot)$'\n",
    "    if v == 'euvrate': return r'eUV rate ($\\mathrm{s}^{-1}$)'\n",
    "    if v == 'Teff':    return r'$T_\\mathrm{eff}\\;(K)$'\n",
    "    return v\n",
    "\n",
    "# 3) Robust smoother\n",
    "def imakesmooth(t, y, bins, zero):\n",
    "    t = np.asarray(t); y = np.asarray(y)\n",
    "    tmin, tmax = t.min(), t.max()\n",
    "    if np.isclose(tmin, tmax):\n",
    "        return t, y\n",
    "    edges = np.linspace(tmin, tmax, bins+1)\n",
    "    centers = 0.5*(edges[:-1] + edges[1:])\n",
    "    vals = binned_statistic(t, y, statistic=\"mean\", bins=edges)[0]\n",
    "    if zero: centers[0] = 0.0\n",
    "    return centers, vals\n",
    "\n",
    "# 4) Plot‑one‑panel helper\n",
    "def plot_panel(ax, df_main, ids_main, df_bg, ids_bg, var, col):\n",
    "    # no‑UV background (dashed)\n",
    "    t0 = get_arr(df_main, ids_main[0], 'time')[0] * 3.17098e-8\n",
    "    for i, sid in enumerate(ids_main):\n",
    "        t = get_arr(df_main, sid, 'time')*3.17098e-8 - t0\n",
    "        y = euv(df_main, sid) if var=='euvrate' else get_arr(df_main, sid, var)\n",
    "        zero_flag = (i==0)\n",
    "        bin_count = 100 if zero_flag else 40\n",
    "        if var == 'mass':\n",
    "            t_s, y_s = t, y\n",
    "        else:\n",
    "            t_s, y_s = imakesmooth(t, y, bin_count, zero_flag)\n",
    "        if var=='lumlw': y_s /= 3.828e33\n",
    "        ax.semilogy(t_s, y_s, color=colors[i], linestyle='dashed')\n",
    "\n",
    "    # UV background (solid), skipping last two\n",
    "    t0b = get_arr(df_bg, ids_bg[0], 'time')[0] * 3.17098e-8\n",
    "    for i, sid in enumerate(ids_bg[:-2]):\n",
    "        t = get_arr(df_bg, sid, 'time')*3.17098e-8 - t0b\n",
    "        y = euv(df_bg, sid) if var=='euvrate' else get_arr(df_bg, sid, var)\n",
    "        if var == 'mass':\n",
    "            t_s, y_s = t, y\n",
    "        else:\n",
    "            t_s, y_s = imakesmooth(t, y, bin_count, zero_flag)\n",
    "        if var=='lumlw': y_s /= 3.828e33\n",
    "        ax.semilogy(t_s, y_s, color=colors[i], linestyle='solid', lw=2)\n",
    "\n",
    "    # styling\n",
    "    if col == 0:\n",
    "        ax.axvspan(-50, 250, facecolor=\"#cccccc\", alpha=0.3)\n",
    "    if var == 'euvrate':\n",
    "        ax.axhline(1e50, lw=1.8, color='grey')\n",
    "        if col == 0:\n",
    "            ax.text(500,1e49,'ZAMS',color = 'grey',fontsize=14)\n",
    "\n",
    "    if col == 0:\n",
    "        ax.set_ylabel(make_label(var))\n",
    "    else:\n",
    "        ax.tick_params(labelleft=False)\n",
    "\n",
    "    if var == 'mass' and col ==1:\n",
    "        t = 3.17098e-8*np.array(df.loc[int(ids[0])]['time'])-t_origin_nobg\n",
    "        ax.semilogy(t,t,color = 'gray',lw=0.8)\n",
    "        ax.semilogy(t,t**0.9,color = 'gray',lw=0.8)\n",
    "\n",
    "        ax.semilogy(t,t**0.43,color = 'gray',lw=0.8)\n",
    "        #plt.semilogy(t+150,t**1.1,color = 'black',lw=0.8,linestyle = 'dashed')\n",
    "        \n",
    "        ax.text(700,900,r'$\\propto t$',fontsize=15)\n",
    "        ax.text(700,194,r'$\\propto t^{0.9}$',fontsize=15)\n",
    "        ax.text(700,5,r'$\\propto t^{0.43}$',fontsize=15)\n",
    "\n",
    "    ax.tick_params(axis='x', which='both', top=True, labeltop=False, direction='in', length=6)\n",
    "    ax.tick_params(axis='y', which='both', right=True, labelright=False, direction='in', length=6)\n",
    "    ax.tick_params(axis='x', which='minor', length=3, width=0.8)\n",
    "    ax.tick_params(axis='y', which='minor', length=3, width=0.8)\n",
    "\n",
    "if len(vars_) == 4:\n",
    "    hratio = [1,1,1,1]\n",
    "else:\n",
    "    hratio = [1,1]\n",
    "\n",
    "# 5) Figure & axes\n",
    "fig, axes = plt.subplots(\n",
    "    nrows=len(vars_), ncols=2,\n",
    "    figsize=(12, 4*len(vars_)),\n",
    "    gridspec_kw={'width_ratios':[2,3], 'height_ratios':hratio},\n",
    "    sharey=False\n",
    ")\n",
    "plt.rc('text', usetex=True)\n",
    "plt.rc('font', family='serif', size=18)\n",
    "colors = plt.rcParams['axes.prop_cycle'].by_key()['color']\n",
    "\n",
    "# 6) Data sources\n",
    "main_dfs = [df, df]\n",
    "main_ids = [ids, ids]\n",
    "bg_dfs   = [df_bg, df_bg]\n",
    "bg_ids   = [ids_bg, ids_bg]\n",
    "\n",
    "# 7) Draw all panels\n",
    "for row, var in enumerate(vars_):\n",
    "    for col in (0,1):\n",
    "        ax = axes[row, col]\n",
    "        plot_panel(ax,\n",
    "                   df_main=main_dfs[col], ids_main=main_ids[col],\n",
    "                   df_bg=bg_dfs[col],   ids_bg=bg_ids[col],\n",
    "                   var=var,\n",
    "                   col=col)\n",
    "        # x-limits & minor ticks\n",
    "        if col == 0:\n",
    "            ax.set_xlim(-250, 5000)\n",
    "            ax.xaxis.set_minor_locator(MultipleLocator(250))\n",
    "        else:\n",
    "            ax.set_xlim(-10, 800)\n",
    "            ax.xaxis.set_minor_locator(MultipleLocator(20))\n",
    "\n",
    "        # Set ylim for Teff to 1.1e5\n",
    "        if var == 'Teff':\n",
    "            ax.set_ylim(4e3, 1.1e5)  # you can adjust the lower limit as needed\n",
    "        elif var == 'euvrate':\n",
    "            ax.set_ylim(1e36, 1e51)\n",
    "        elif var == 'mass':\n",
    "            ax.set_ylim(1e-1, 10**3.5)\n",
    "\n",
    "        # only bottom row gets x-label\n",
    "        if row == len(vars_)-1:\n",
    "            ax.set_xlabel(r'$t$ (yr)')\n",
    "        else:\n",
    "            ax.set_xticklabels([])\n",
    "\n",
    "        axes[0, col].tick_params(axis='y', which='minor', left=False,right=False)\n",
    "# 8) Legend in bottom-right panel\n",
    "axes[1,1].legend(\n",
    "    [Line2D([0],[0],color='black',lw=0.9,linestyle='dashed'),\n",
    "     Line2D([0],[0],color='black',lw=2,  linestyle='solid')],\n",
    "    [r'No background', r'fUV background'],\n",
    "    loc='lower right', fontsize=16\n",
    ")\n",
    "\n",
    "# 9) Tighten and save\n",
    "plt.subplots_adjust(hspace=0.08, wspace=0.04)\n",
    "if len(vars_) == 4:\n",
    "    plt.savefig(f'4row_collage_{var1}_{var2}_{var3}_{var4}_bg.pdf', bbox_inches='tight')\n",
    "else:\n",
    "    plt.savefig(f'collage_{var1}_{var2}_bg.pdf', bbox_inches='tight')\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "#7f7f7f\n",
      "yahoo!\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1000x800 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "from matplotlib.lines import Line2D\n",
    "from matplotlib.ticker import MultipleLocator\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "from scipy.stats import binned_statistic\n",
    "\n",
    "# 1) Your four fields\n",
    "#var1, var2, var3, var4 = 'radius', 'Teff', 'euvrate', 'lumlw'\n",
    "var1,var2 = 'mass','mdot'\n",
    "vars_ = [var1,var2]\n",
    "#vars_ = [var1, var2, var3, var4]\n",
    "\n",
    "# 2) Label helper\n",
    "def make_label(v):\n",
    "    if v == 'mass':    return r'$M\\;(\\mathrm{M}_\\odot)$'\n",
    "    if v == 'mdot':    return r'$\\dot M\\;(\\mathrm{M}_\\odot\\,\\mathrm{yr}^{-1})$'\n",
    "    if v == 'lumlw':   return r'$L_\\mathrm{LW}\\;(\\mathrm{L}_\\odot)$'\n",
    "    if v == 'radius':  return r'$R_\\ast\\;(\\mathrm{R}_\\odot)$'\n",
    "    if v == 'euvrate': return r'eUV rate ($\\mathrm{s}^{-1}$)'\n",
    "    if v == 'Teff':    return r'$T_\\mathrm{eff}\\;(K)$'\n",
    "    return v\n",
    "\n",
    "# 3) Smoothing helper\n",
    "def imakesmooth(t, y, bins, zero):\n",
    "    t = np.asarray(t); y = np.asarray(y)\n",
    "    tmin, tmax = t.min(), t.max()\n",
    "    if np.isclose(tmin, tmax):\n",
    "        return t, y\n",
    "    edges = np.linspace(tmin, tmax, bins+1)\n",
    "    centers = 0.5*(edges[:-1] + edges[1:])\n",
    "    vals = binned_statistic(t, y, statistic=\"mean\", bins=edges)[0]\n",
    "    if zero: centers[0] = 0.0\n",
    "    return centers, vals\n",
    "\n",
    "# 4) Panel plotter\n",
    "def plot_panel(ax, df_main, ids_main, df_bg, ids_bg, var):\n",
    "    # Dashed lines (no-UV)\n",
    "    t0 = get_arr(df_main, ids_main[0], 'time')[0] * 3.17098e-8\n",
    "    for i, sid in enumerate(ids_main):\n",
    "        if var == 'mdot' and i not in [0,1,2,3,8]:\n",
    "            #print('is it working?')\n",
    "            continue\n",
    "        if i == 7:\n",
    "            print(colors[i % len(colors)])\n",
    "        t = get_arr(df_main, sid, 'time') * 3.17098e-8 - t0\n",
    "        y = euv(df_main, sid) if var=='euvrate' else get_arr(df_main, sid, var)\n",
    "        \n",
    "        if var == 'mass':\n",
    "            t_s, y_s = t, y  # no smoothing\n",
    "        else:\n",
    "            zero_flag = (i == 0)\n",
    "            bin_count = 80 if zero_flag else 30\n",
    "            t_s, y_s = imakesmooth(t, y, bin_count, zero_flag)\n",
    "            if var == 'lumlw': y_s /= 3.828e33\n",
    "        \n",
    "        ax.semilogy(t_s, y_s, color = colors[i % len(colors)], linestyle='dashed', lw=0.8)\n",
    "\n",
    "    # Solid lines (fUV)\n",
    "    t0b = get_arr(df_bg, ids_bg[0], 'time')[0] * 3.17098e-8\n",
    "    for i, sid in enumerate(ids_bg):\n",
    "        \n",
    "        \n",
    "        t = get_arr(df_bg, sid, 'time') * 3.17098e-8 - t0b\n",
    "        y = euv(df_bg, sid) if var=='euvrate' else get_arr(df_bg, sid, var)\n",
    "        \n",
    "        if var == 'mass':\n",
    "            t_s, y_s = t, y  # no smoothing\n",
    "        else:\n",
    "            zero_flag = (i == 0)\n",
    "            bin_count = 80 if zero_flag else 30\n",
    "            t_s, y_s = imakesmooth(t, y, bin_count, False)\n",
    "            if var == 'lumlw': y_s /= 3.828e33\n",
    "\n",
    "        ax.semilogy(t_s, y_s, color = colors[i % len(colors)], linestyle='solid', lw=2)\n",
    "\n",
    "    # ZAMS rate line\n",
    "    if var == 'euvrate':\n",
    "        ax.axhline(5e49, lw=1.8, color='grey')\n",
    "        ax.text(10, 3e48, 'ZAMS rate', color='grey', fontsize=14)\n",
    "\n",
    "    ax.set_ylabel(make_label(var))\n",
    "    ax.tick_params(axis='x', which='both', top=True, labeltop=False, direction='in', length=6)\n",
    "    ax.tick_params(axis='y', which='both', right=True, labelright=False, direction='in', length=6)\n",
    "    ax.tick_params(axis='x', which='minor', length=3, width=0.8)\n",
    "    ax.tick_params(axis='y', which='minor', length=3, width=0.8)\n",
    "\n",
    "    if var == 'Teff':\n",
    "        ax.set_ylim(4e3, 1.1e5)\n",
    "    elif var == 'euvrate':\n",
    "        ax.set_ylim(1e36, 1e51)\n",
    "    elif var == 'mass':\n",
    "        ax.set_ylim(bottom = 5e-2)\n",
    "\n",
    "\n",
    "# 5) Setup\n",
    "fig, axes = plt.subplots(\n",
    "    nrows=len(vars_), ncols=1,\n",
    "    figsize=(10, 4*len(vars_)),\n",
    "    sharex=True\n",
    ")\n",
    "\n",
    "plt.rc('text', usetex=True)\n",
    "plt.rc('font', family='serif', size=18)\n",
    "colors = plt.rcParams['axes.prop_cycle'].by_key()['color']\n",
    "\n",
    "# 6) Plot each row\n",
    "for row, var in enumerate(vars_):\n",
    "    ax = axes[row]\n",
    "    plot_panel(ax,\n",
    "               df_main=df_z30, ids_main=ids_z30,\n",
    "               df_bg=df,     ids_bg=ids,\n",
    "               var=var)\n",
    "\n",
    "    ax.set_xlim(-250, 5000)\n",
    "    ax.xaxis.set_minor_locator(MultipleLocator(250))\n",
    "\n",
    "    if row == len(vars_) - 1:\n",
    "        print('yahoo!')\n",
    "        ax.set_xticks([0,1000,2000,3000,4000,5000])\n",
    "        ax.set_xticklabels(['0','1000','2000','3000','4000','5000'])\n",
    "        ax.set_xlabel(r'$t$ (yr)')\n",
    "    else:\n",
    "        ax.set_xticklabels([])\n",
    "    \n",
    "# 7) Legend in bottom panel\n",
    "axes[1].legend(\n",
    "    [Line2D([0],[0],color='black',lw=0.9,linestyle='dashed'),\n",
    "     Line2D([0],[0],color='black',lw=2,  linestyle='solid')],\n",
    "    [r'$z=30$', r'$z=6$'],\n",
    "    loc='lower left', fontsize=14\n",
    ")\n",
    "\n",
    "# 9) Tighten and save\n",
    "plt.subplots_adjust(hspace=0.08, wspace=0.04)\n",
    "if len(vars_) == 4:\n",
    "    plt.savefig(f'4row_collage_{var1}_{var2}_{var3}_{var4}_nobg.pdf', bbox_inches='tight')\n",
    "else:\n",
    "    plt.savefig(f'collage_{var1}_{var2}_nobg.pdf', bbox_inches='tight')\n",
    "plt.show()\n",
    "\n",
    "color = '#7f7f7f'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "m_bg = []\n",
    "for i in range(len(ids_bg)):\n",
    "    if i < 5:\n",
    "        m = np.round(get_arr(df_bg,ids_bg[i],'mass')[-1],3)\n",
    "        m_bg.append(m)\n",
    "\n",
    "m_bg"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Accretion rates for UV background simulation"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def imakesmooth(t, y,bins,zero):\n",
    "    data_for_binning = pd.DataFrame({'R': t,'val':y})\n",
    "    sorted_data = data_for_binning.sort_values(by='R')\n",
    "    radii = np.array(sorted_data['R'])\n",
    "    massw_vals = np.array(sorted_data['val'])\n",
    "    \n",
    "    #Create mass weighted bin values using scipy binned statistics\n",
    "    #bin_edges = np.logspace(np.log10(radii.min()), np.log10(radii.max()), bins + 1)\n",
    "    bin_edges = np.linspace(radii.min(), radii.max(), bins + 1)\n",
    "    r = 0.5 * (bin_edges[:-1] + bin_edges[1:])\n",
    "    smoooooth = binned_statistic(radii, massw_vals, bins=bin_edges, statistic = \"mean\")[0]\n",
    "    if zero == True:\n",
    "        r[0]=0.0\n",
    "    return r, smoooooth"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.figure(figsize=(10,5))\n",
    "plt.rc('text', usetex=True)\n",
    "plt.rc('font', family='serif', size=14)  \n",
    "defcolcycle = plt.rcParams['axes.prop_cycle'].by_key()['color']\n",
    "\n",
    "t_origin = 3.17098e-8 * np.array(df_bg.loc[int(ids_bg[0])]['time'])[0]\n",
    "t = 3.17098e-8*np.array(df_bg.loc[int(ids_bg[0])]['time'])-t_origin\n",
    "m = np.array(df_bg.loc[int(ids_bg[0])]['mass'])\n",
    "#plt.semilogy(t,m, color='grey',label = str(ids_bg[i].item()), lw = 0.6,linestyle='dashed')\n",
    "plt.xlabel(r'$t$ (yr)')\n",
    "plt.ylabel(r'$\\dot{M} (\\rm{M}_{\\odot})$')\n",
    "#plt.ylim(bottom=0.01)\n",
    "\n",
    "t_origin = 3.17098e-8 * np.array(df_bg.loc[int(ids_bg[0])]['time'])[0]\n",
    "for i in range(5):\n",
    "    #print(i)\n",
    "    time = 3.17098e-8 * np.array(df_bg.loc[int(ids_bg[i])]['time']) - t_origin\n",
    "    mdot_arr = np.array(df_bg.loc[int(ids_bg[i])]['mdot'])\n",
    "    if i < 3:\n",
    "        t,mdot = imakesmooth(time,mdot_arr,40,False)\n",
    "        \n",
    "    else:\n",
    "        t,mdot = imakesmooth(time,mdot_arr,10,False)\n",
    "    plt.semilogy(t, mdot, color=defcolcycle[i], label=str(ids_bg[i].item()), lw=1.4)\n",
    "\n",
    "\n",
    "t_origin = 3.17098e-8 * np.array(df.loc[int(ids[0])]['time'])[0]\n",
    "for i in range(len(ids)):\n",
    "    #print(i)\n",
    "    time = 3.17098e-8 * np.array(df.loc[int(ids[i])]['time']) - t_origin\n",
    "    print(time[0])\n",
    "    mdot_arr = np.array(df.loc[int(ids[i])]['mdot'])\n",
    "    if i ==0:\n",
    "        t,mdot = imakesmooth(time,mdot_arr,70,True)\n",
    "    else:\n",
    "        t,mdot = imakesmooth(time,mdot_arr,60,False)\n",
    "    print(t[0])\n",
    "    plt.semilogy(t, mdot, color=defcolcycle[i], label=str(ids_bg[i].item()), lw=0.9,linestyle = 'dashed')\n",
    "\n",
    "#ticks = np.arange(0,5001,100)\n",
    "#ticks = np.arange(0,251,50)\n",
    "\n",
    "#plt.xticks(ticks,minor=True)\n",
    "plt.tick_params(axis='x', which='both',top=True, labeltop=False, direction='in') \n",
    "plt.tick_params(axis='y', which='both', right=True, labelright=False, direction='in') \n",
    "plt.tick_params(axis='x', length=6)\n",
    "plt.tick_params(axis='y', length=6)\n",
    "plt.xlim(-10,178)\n",
    "plt.ylim(bottom=1e-4)\n",
    "regular = Line2D([0], [0], color='black', lw=0.9)  \n",
    "dotted = Line2D([0], [0], color='black', lw=0.9, linestyle='dotted')\n",
    "dashed = Line2D([0], [0], color='grey', lw=0.9, linestyle='dashed')\n",
    "plt.legend([regular,dashed],[r'No background', r'UV background ($100\\times$ Solar)'])\n",
    "\n",
    "#plt.savefig('masses_z6_vs_z30.png',bbox_inches='tight')\n",
    "plt.savefig('acc_bg.pdf',bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Merger Analysis"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig,axes = plt.subplots(1,2,figsize = (12,6),gridspec_kw={'hspace':0.0})\n",
    "plt.rc('text', usetex=True)\n",
    "plt.rc('font', family='serif', size=18)  \n",
    "defcolcycle = plt.rcParams['axes.prop_cycle'].by_key()['color']\n",
    "\n",
    "t = 3.17098e-8*get_arr(df_bg,ids_bg[1],'time')\n",
    "t_or = 3.17098e-8*get_arr(df_bg,ids_bg[0],'time')[0]\n",
    "t -= t_or\n",
    "#ax.semilogy(t,m, color='grey',label = str(ids_merg[i].item()), lw = 0.6,linestyle='dashed')\n",
    "t_merg = 3.17098e-8*get_arr(df_merg,ids_merg[0],'time')\n",
    "t_or_merg = 3.17098e-8*get_arr(df_merg,ids_merg[0],'time')[0]\n",
    "t_merg -= t_or_merg\n",
    "\n",
    "ax = axes[0]\n",
    "ax.semilogy(t,sep_sub, label = r'$dr_{2,3}$',color='black',lw=1.5, linestyle ='dashed')\n",
    "#ax.semilogy(t_merg,sep_sub_merge, label = r'$dr_{2,3}$',color='black',lw=1.5)\n",
    "\n",
    "t = 3.17098e-8*get_arr(df_bg,ids_bg[2],'time')-t_or\n",
    "r = get_arr(df_bg,ids_bg[2],'radius')*0.00465047 #AU\n",
    "ax.semilogy(t,r, linestyle = 'dashed',label = fr'$R_{{{2+1}}}$',color = defcolcycle[1],lw=1)\n",
    "ax.axhline(7,color = 'grey',alpha = 0.5, lw=3,label = 'Resolution limit')\n",
    "ax.set_xlabel(r'$t$ (yr)')\n",
    "ax.set_ylabel('d (au)',labelpad=0.01)\n",
    "ax.set_xlim(-3,30)\n",
    "ax.tick_params(axis='x', which='both',top=True, labeltop=False, direction='in') \n",
    "ax.tick_params(axis='y', which='both', right=True, labelright=False, direction='in') \n",
    "ax.tick_params(axis='x', length=6)\n",
    "ax.tick_params(axis='y', length=6)\n",
    "#ax.set_xticklabels([])\n",
    "#ax.title('Stellar distances vs. radii')\n",
    "ax.legend(loc = 'lower right',framealpha = 1.0,fontsize=16)\n",
    "#ax.set_title('Stellar separations')\n",
    "\n",
    "ax = axes[1]\n",
    "ax.set_xlabel(r'$t$ (yr)')\n",
    "ax.set_ylabel(r'$M (\\rm{M}_{\\odot})$',labelpad=0.008)\n",
    "#ax.ylim(bottom=0.01)\n",
    "\n",
    "\n",
    "t_origin = 3.17098e-8 * np.array(df_merg.loc[int(ids_merg[0])]['time'])[0]\n",
    "for i in range(len(ids_merg)):\n",
    "    #print(i)\n",
    "    time = 3.17098e-8 * np.array(df_merg.loc[int(ids_merg[i])]['time']) - t_origin\n",
    "    mass = np.array(df_merg.loc[int(ids_merg[i])]['mass'])\n",
    "    ax.semilogy(time, mass, color=defcolcycle[i], label=str(ids_merg[i].item()), lw=1.7)\n",
    "\n",
    "\n",
    "t_origin = 3.17098e-8 * np.array(df_bg.loc[int(ids_bg[0])]['time'])[0]\n",
    "for i in range(len(ids_bg)):\n",
    "    #print(i)\n",
    "    time = 3.17098e-8 * np.array(df_bg.loc[int(ids_bg[i])]['time']) - t_origin\n",
    "    #print(time[0])\n",
    "    mass = np.array(df_bg.loc[int(ids_bg[i])]['mass'])\n",
    "    \n",
    "    ax.semilogy(time, mass, color=defcolcycle[i], label=str(ids_bg[i].item()), lw=0.9,linestyle = 'dashed')\n",
    "\n",
    "#ticks = np.arange(0,5001,100)\n",
    "#ticks = np.arange(0,251,50)\n",
    "\n",
    "#ax.xticks(ticks,minor=True)\n",
    "ax.tick_params(axis='x', which='both',top=True, labeltop=False, direction='in') \n",
    "ax.tick_params(axis='y', which='both', right=True, labelright=False, direction='in') \n",
    "ax.tick_params(axis='x', length=6)\n",
    "ax.tick_params(axis='y', length=6)\n",
    "ax.set_xlim(-3,30)\n",
    "ax.set_ylim(5e-2,7e1)\n",
    "regular = Line2D([0], [0], color='black', lw=0.9)  \n",
    "dotted = Line2D([0], [0], color='black', lw=0.9, linestyle='dotted')\n",
    "dashed = Line2D([0], [0], color='grey', lw=0.9, linestyle='dashed')\n",
    "ax.legend([regular,dashed],[r'Mergers allowed', r'No mergers'],loc = 'lower right',fontsize=16)\n",
    "\n",
    "\n",
    "\n",
    "#ax.savefig('masses_z6_vs_z30.png',bbox_inches='tight')\n",
    "fig.savefig('merg.pdf',bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# **Everything below this is complete junk. It's a junkyard.**"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#title = 'M(t) for sink particles in z=6 simulation'\n",
    "#title = 'Evolution of sink particle masses from t='+str(round(t_origin/1e6,2))+' Myr'\n",
    "\n",
    "#color_cycle = ['#488edc', '#be0037', '#009e4a', '#123869', '#aa28d1', '#0c1587', '#d14db9', '#446f50', \\\n",
    "          #'#f0bd36', '#69122b', '#db2424', '#231269', '#231269', '#231269', '#d9418d']\n",
    "\n",
    "\n",
    "\n",
    "x1 = get_arr(df,ids[0],'time')*3.17098e-8\n",
    "t_origin = x1[0]\n",
    "x1 -= t_origin\n",
    "y1 = get_arr(df,ids[0],'mass')\n",
    "\n",
    "\n",
    "plt.figure(figsize=(8,5))\n",
    "plt.rc('text', usetex=True)\n",
    "plt.rc('font', family='serif', size=14)  \n",
    "defcolcycle = plt.rcParams['axes.prop_cycle'].by_key()['color']\n",
    "plt.semilogy(x1, y1, color = defcolcycle[0], label = str(ids[1].item()),lw=1)\n",
    "t_origin = 3.17098e-8*np.array(df_z30.loc[int(ids_z30[0])]['time'])[0]\n",
    "\n",
    "t = 3.17098e-8*np.array(df_z30.loc[int(ids_z30[0])]['time'])-t_origin\n",
    "m = np.array(df_z30.loc[int(ids_z30[0])]['mass'])\n",
    "plt.semilogy(t,m, color = defcolcycle[0],linestyle = 'dashed',label = str(ids_z30[0].item()), lw = 1)\n",
    "\n",
    "cycle = ['#e17c05', '#d33682', '#c7302b']\n",
    "t_origin = 3.17098e-8*np.array(df_bg.loc[int(ids_bg[0])]['time'])[0]\n",
    "for i in range(len(ids_bg)):\n",
    "    t = 3.17098e-8*np.array(df_bg.loc[int(ids_bg[i])]['time'])-t_origin\n",
    "    m = np.array(df_bg.loc[int(ids_bg[i])]['mass'])\n",
    "    plt.semilogy(t,m, color=cycle[0],label = str(ids_bg[i].item()), lw = 1.7)\n",
    "plt.xlabel('t [yr]')\n",
    "plt.ylabel(r'M(t) [$M_{\\odot}$]')\n",
    "plt.ylim(bottom=0.01,top=1e1)\n",
    "\n",
    "#ticks = np.arange(0,5001,100)\n",
    "ticks = np.arange(0,51,10)\n",
    "\n",
    "plt.xticks(ticks,minor=True)\n",
    "plt.tick_params(axis='x', which='both',top=True, labeltop=False, direction='in') \n",
    "plt.tick_params(axis='y', which='both', right=True, labelright=False, direction='in') \n",
    "plt.tick_params(axis='x', length=6)\n",
    "plt.tick_params(axis='y', length=6)\n",
    "plt.xlim(-4,51)\n",
    "z6bg = Line2D([0], [0], color=cycle[0], lw=1.1)\n",
    "regular = Line2D([0], [0], color=defcolcycle[0], lw=0.7)  \n",
    "dotted = Line2D([0], [0], color=defcolcycle[0], lw=0.7,linestyle ='dashed')\n",
    "plt.legend([z6bg, regular, dotted], [ r'z = 6  ; $J_{21} = 5000$',r'z = 6  ; $J_{21} = 0$',r'z = 30 ; $J_{21} = 0$'], loc = 'lower right')\n",
    "#plt.savefig('masses_z6_vs_z30.png',bbox_inches='tight')\n",
    "plt.savefig('masses_z6z30bg.png',bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#print(x2[0])\n",
    "#start1 = np.flatnonzero(np.round(x1, 4) == round(x2[0], 4))[0]\n",
    "\n",
    "x1 = get_arr(df,ids[0],'time')*3.17098e-8\n",
    "tor = x1[0]\n",
    "x1 -= tor\n",
    "x1 = x1[x1 <= 5050]\n",
    "interval = int(round(len(x1)/169,0))\n",
    "x1 = x1[::interval]\n",
    "print(len(x1))\n",
    "x2 = get_arr(df,ids[1],'time')*3.17098e-8\n",
    "x3 = get_arr(df,ids[2],'time')*3.17098e-8\n",
    "x4 = get_arr(df,ids[3],'time')*3.17098e-8\n",
    "x2 -= tor\n",
    "x3 -= tor\n",
    "x4 -= tor\n",
    "x2 = x2[x2 <= 5050]\n",
    "x3 = x3[x3 <= 5050]\n",
    "x4 = x4[x4 <= 5050]\n",
    "\n",
    "start2 = np.flatnonzero(np.isclose(x1, x2[0], atol=15))[0]\n",
    "start3 = np.flatnonzero(np.isclose(x1, x3[0], atol=15))[0]\n",
    "start4 = np.flatnonzero(np.isclose(x1, x4[0], atol=15))[0]\n",
    "\n",
    "#print(start2)\n",
    "print(f'Time of x1 at index {start2} is',x1[start2])\n",
    "#print(x1[start2+2])\n",
    "print('Time at beginning of sink 2 is', x2[0])\n",
    "\n",
    "print(f'Time of x1 at index {start3} is',x1[start3])\n",
    "print('Time at beginning of sink 3 is', x3[0])\n",
    "\n",
    "print(f'Time of x1 at index {start4} is',x1[start4])\n",
    "print('Time at beginning of sink 3 is', x4[0])\n",
    "#print(x1[::164])\n",
    "#print(len(x1[::164]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "ids_z30[12]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Get the start values for the z30 data\n",
    "t30_1 = 3.17098e-8*np.array(df_z30.loc[int(ids_z30[0])]['time'])\n",
    "t_or_z30 = t30_1[0]\n",
    "t30_1 -= t_or_z30\n",
    "t30_1 = t30_1[t30_1<=5050]\n",
    "interval = int(round(len(t30_1)/169,0))\n",
    "\n",
    "t30_1 = t30_1[::interval]\n",
    "\n",
    "print(len(t30_1))\n",
    "start_values_30 = []\n",
    "\n",
    "atols = [20,20,15,20,20,20,20,20,20,20,20,20]\n",
    "\n",
    "for i in range(1,len(ids_z30)-1): #THE 13TH SINK IS BAD, COMES TOO LATE WHAT A LOSER\n",
    "    t = 3.17098e-8*np.array(df_z30.loc[int(ids_z30[i])]['time'])\n",
    "    t -= t_or_z30\n",
    "    t = t[t<=5050]\n",
    "    startval = np.flatnonzero(np.isclose(t30_1, t[0], atol=atols[i-1]))[0]\n",
    "    start_values_30.append(startval)\n",
    "    print(f'Time of t1 at index {startval} is',t30_1[startval])\n",
    "    print(f'Time at beginning of sink {i} is', t[0])\n",
    "\n",
    "print(start_values_30)\n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "#Make it into a function!\n",
    "\n",
    "ref_len = 170\n",
    "\n",
    "def sinkmass_plot(i):\n",
    "    fig = plt.figure(figsize=(8,5))\n",
    "    plt.rc('text', usetex=True)\n",
    "    plt.rc('font', family='serif', size=18)  \n",
    "    defcolcycle = plt.rcParams['axes.prop_cycle'].by_key()['color']\n",
    "\n",
    "    #Get the first array from z6\n",
    "    x1 = get_arr(df,ids[0],'time')*3.17098e-8\n",
    "    t_origin = x1[0]\n",
    "    x1 -= t_origin\n",
    "    x1 = x1[x1 <= 5050]\n",
    "    #print(x1[-1])\n",
    "    interval = int(round(len(x1)/169,0))\n",
    "    x1 = x1[::interval][:i]\n",
    "    print(x1[-1])\n",
    "    #print(x1[:100])\n",
    "    #print('Len x1 is',len(x1))\n",
    "    #print('Last time in x1 is',x1[-1])\n",
    "    y1 = get_arr(df,ids[0],'mass')[::interval][:i]\n",
    "    plt.semilogy(x1, y1, color=defcolcycle[0], label = str(ids[1].item()),lw=2)\n",
    "\n",
    "    #Plot the other arrays\n",
    "    starts = [start2,start3,start4]\n",
    "    for j in range(1,4):\n",
    "        start = starts[j-1]\n",
    "        if i > start:\n",
    "            di = (i-start)\n",
    "            #print('di =',di)\n",
    "            x = get_arr(df,ids[j],'time')*3.17098e-8\n",
    "            x -= t_origin\n",
    "            x = x[x <= 5050]\n",
    "            interval = int(round(len(x)/(ref_len-start),0))\n",
    "            x = x[::interval]\n",
    "            x = x[:di]\n",
    "            y = get_arr(df,ids[j],'mass')\n",
    "            y = y[::interval][:di]\n",
    "            y = y[:(len(x))]\n",
    "            plt.semilogy(x, y, color=defcolcycle[j],lw=2)\n",
    "    \n",
    "    #z=30 lines\n",
    "    t30_1 = 3.17098e-8*np.array(df_z30.loc[int(ids_z30[0])]['time'])\n",
    "    t_or_z30 = t30_1[0]\n",
    "    t30_1 -= t_or_z30\n",
    "    t30_1 = t30_1[t30_1<=x1[-1]]\n",
    "    interval = int(round(len(t30_1)/len(x1),0))\n",
    "    stop = len(t30_1)\n",
    "    t30_1 = t30_1[::interval]\n",
    "    #print(t30_1[:100])\n",
    "    y = get_arr(df_z30,ids_z30[0],'mass')\n",
    "    y = y[:stop][::interval]\n",
    "    plt.semilogy(t30_1, y, color=defcolcycle[0],lw=1.1,linestyle='dashed')\n",
    "\n",
    "    start_values_30 = []\n",
    "\n",
    "    #atols = [50,50,30,30,30,30,20,20,20,20,20,20]\n",
    "\n",
    "    for j in range(1,len(ids_z30)-1): #THE 13TH SINK IS BAD, COMES TOO LATE WHAT A LOSER\n",
    "        print(j)\n",
    "        t = 3.17098e-8*np.array(df_z30.loc[int(ids_z30[j])]['time'])\n",
    "        t -= t_or_z30\n",
    "        #print('t[0] =',t[0])\n",
    "        #print('x1[-1] =',x1[-1])\n",
    "        if t[0] > x1[-1]:\n",
    "            #print('Hallelujah!')\n",
    "            break\n",
    "        else:\n",
    "            t = t[t<=x1[-1]]\n",
    "            #print(t[0])\n",
    "            #print(t30_1[-20:-1])\n",
    "            startval = np.flatnonzero(np.isclose(t30_1, t[0], atol=20))[0]\n",
    "            start_values_30.append(startval)\n",
    "        #print(f'Time of t1 at index {startval} is',t30_1[startval])\n",
    "        #print(f'Time at beginning of sink {i} is', t[0])\n",
    "\n",
    "    if len(start_values_30) > 0:\n",
    "        for j in range(len(start_values_30)):\n",
    "            start = start_values_30[j]\n",
    "            if i > start:\n",
    "                #print('Making a sink line!')\n",
    "                di = (i-start)\n",
    "                #print('di =',di)\n",
    "                x = get_arr(df_z30,ids_z30[j+1],'time')*3.17098e-8\n",
    "                x -= t_origin\n",
    "                x = x[x <= 5050]\n",
    "                interval = int(round(len(x)/(ref_len-start),0))\n",
    "                x = x[::interval]\n",
    "                x = x[:di]\n",
    "                #print(x[:20])\n",
    "                y = get_arr(df_z30,ids_z30[j+1],'mass')\n",
    "                y = y[::interval][:di]\n",
    "                y = y[:(len(x))]\n",
    "                if (j+1)<10:\n",
    "                    plt.semilogy(x,y, color=defcolcycle[j+1], linestyle = 'dashed',label = str(ids_z30[j].item()), lw = 1.1)\n",
    "                elif (j+1)>10:\n",
    "                    plt.semilogy(x,y, color=defcolcycle[j-5], linestyle = 'dashed',label = str(ids_z30[j].item()), lw = 1.1)\n",
    "    plt.xlabel('t (yr)')\n",
    "    plt.ylabel(r'$M_{\\ast}(M_{\\odot})$')\n",
    "    plt.ylim(0.01,1e2)\n",
    "    plt.xlim(-150,5050)\n",
    "    #plt.legend(loc = 'upper right')\n",
    "    ticks = np.arange(0,5001,100)\n",
    "    plt.xticks(ticks,minor=True)\n",
    "    plt.tick_params(axis='x', which='both',top=True, labeltop=False, direction='in') \n",
    "    plt.tick_params(axis='y', which='both', right=True, labelright=False, direction='in') \n",
    "    plt.tick_params(axis='x', length=6)\n",
    "    plt.tick_params(axis='y', length=6)\n",
    "    regular = Line2D([0], [0], color='black', lw=0.9)  \n",
    "    dashed = Line2D([0], [0], color='black', lw=0.9, linestyle='dashed')\n",
    "    plt.legend([regular, dashed], [r'z = 6', r'z = 30'], loc='upper left',fontsize = 15)\n",
    "\n",
    "    return fig"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig = sinkmass_plot(1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "x1 = get_arr(df,ids[0],'time')*3.17098e-8\n",
    "t_origin = x1[0]\n",
    "#print(t_origin)\n",
    "x1 -= t_origin\n",
    "\n",
    "y1 = get_arr(df,ids[0],'radius')\n",
    "y2 = get_arr(df,ids[1],'radius')\n",
    "print(len(x1),len(y1))\n",
    "\n",
    "defcolcycle = plt.rcParams['axes.prop_cycle'].by_key()['color']\n",
    "\n",
    "plt.figure(figsize=(8,5))\n",
    "plt.rc('text', usetex=True)\n",
    "plt.rc('font', family='serif', size=14)  \n",
    "plt.semilogy(x1,y1,color=defcolcycle[0], label = str(ids[1].item())) # color = '#d76fb7'\n",
    "#plt.semilogy(x2,y2, color = 'blue',label = str(ids[0].item()))\n",
    "\n",
    "\"\"\"\n",
    "for i in range(len(ids_z30)):\n",
    "    t = 3.17098e-8*np.array(df_z30.loc[int(ids_z30[i])]['time'])-t_origin\n",
    "    R = np.array(df_z30.loc[int(ids_z30[i])]['radius'])\n",
    "    #R = R[(len(R)-len(t)):-1]\n",
    "    plt.semilogy(t,R,linestyle = 'dashed',label = str(ids_z30[i].item()), lw = 0.8)\n",
    "\"\"\"\n",
    "\n",
    "t = 3.17098e-8*np.array(df_z30.loc[int(ids_z30[0])]['time'])\n",
    "t_origin = t[0]\n",
    "t -= t_origin\n",
    "R = np.array(df_z30.loc[int(ids_z30[0])]['radius'])\n",
    "#R = R[(len(R)-len(t)):-1]\n",
    "plt.semilogy(t,R,label = str(ids_z30[0].item()), lw = 0.8, color=defcolcycle[1]) #linestyle = 'dashed'\n",
    "\n",
    "plt.xlabel('t [yr]')\n",
    "plt.ylabel(r'R(t) [$R_{\\odot}$]')\n",
    "plt.ylim(bottom=0.1)\n",
    "#plt.legend(loc = 'upper right')\n",
    "ticks = np.arange(0,5001,100)\n",
    "plt.xticks(ticks,minor=True)\n",
    "plt.tick_params(axis='x', which='both', top=True, labeltop=False) \n",
    "plt.tick_params(axis='y', which='both', right=True, labelright=False) \n",
    "\n",
    "regular_line = Line2D([0], [0], color=defcolcycle[0], lw=0.9)  \n",
    "dotted_line = Line2D([0], [0], color=defcolcycle[1], lw=0.9)\n",
    "plt.tick_params(axis='x', which='both',top=True, labeltop=False, direction='in') \n",
    "plt.tick_params(axis='y', which='both', right=True, labelright=False, direction='in') \n",
    "plt.tick_params(axis='x', length=6)\n",
    "plt.tick_params(axis='y', length=6)\n",
    "plt.legend([regular_line, dotted_line], [ r'z=6',r'z=30'])\n",
    "\n",
    "\n",
    "plt.savefig('radius_first_z6_vs_z30_latex.png',bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "x1 = get_arr(df,ids[0],'time')*3.17098e-8\n",
    "t_origin = x1[0]\n",
    "#print(t_origin)\n",
    "x1 -= t_origin\n",
    "y1 = get_arr(df,ids[0],'mdot')\n",
    "print(np.isnan(y1).any(), np.isinf(y1).any())\n",
    "print(len(x1),len(y1))\n",
    "\n",
    "defcolcycle = plt.rcParams['axes.prop_cycle'].by_key()['color']\n",
    "\n",
    "plt.figure(figsize=(8,5))\n",
    "plt.rc('text', usetex=True)\n",
    "plt.rc('font', family='serif', size=14)  \n",
    "plt.semilogy(x1,y1,color=defcolcycle[0], label = str(ids[1].item())) # color = '#d76fb7'\n",
    "#plt.semilogy(x2,y2, color = 'blue',label = str(ids[0].item()))\n",
    "\n",
    "\"\"\"\n",
    "for i in range(len(ids_z30)):\n",
    "    t = 3.17098e-8*np.array(df_z30.loc[int(ids_z30[i])]['time'])-t_origin\n",
    "    R = np.array(df_z30.loc[int(ids_z30[i])]['radius'])\n",
    "    #R = R[(len(R)-len(t)):-1]\n",
    "    plt.semilogy(t,R,linestyle = 'dashed',label = str(ids_z30[i].item()), lw = 0.8)\n",
    "\"\"\"\n",
    "\n",
    "t = 3.17098e-8*np.array(df_z30.loc[int(ids_z30[0])]['time'])\n",
    "t_origin = t[0]\n",
    "t -= t_origin\n",
    "mdot = np.array(df_z30.loc[int(ids_z30[0])]['mdot'])\n",
    "\n",
    "#R = R[(len(R)-len(t)):-1]\n",
    "plt.semilogy(t,mdot,label = str(ids_z30[0].item()), lw = 0.8, color=defcolcycle[1]) #linestyle = 'dashed'\n",
    "\n",
    "plt.xlabel('t [yr]')\n",
    "plt.ylabel(r'$\\dot{M}(t)$ [$\\mathrm{M}_{\\odot} \\,\\mathrm{yr}^{-1}$]')\n",
    "#plt.ylim(bottom=0.1)\n",
    "#plt.legend(loc = 'upper right')\n",
    "ticks = np.arange(0,5001,100)\n",
    "plt.xticks(ticks,minor=True)\n",
    "plt.tick_params(axis='x', which='both', top=True, labeltop=False) \n",
    "plt.tick_params(axis='y', which='both', right=True, labelright=False) \n",
    "\n",
    "regular_line = Line2D([0], [0], color=defcolcycle[0], lw=0.9)  \n",
    "dotted_line = Line2D([0], [0], color=defcolcycle[1], lw=0.9)\n",
    "plt.tick_params(axis='x', which='both',top=True, labeltop=False, direction='in') \n",
    "plt.tick_params(axis='y', which='both', right=True, labelright=False, direction='in') \n",
    "plt.tick_params(axis='x', length=6)\n",
    "plt.tick_params(axis='y', length=6)\n",
    "plt.legend([regular_line, dotted_line], [ r'z=6',r'z=30'])\n",
    "\n",
    "\n",
    "plt.savefig('mdot_first_z6_vs_z30.png',bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "x1 = get_arr(df,ids[0],'time')*3.17098e-8\n",
    "t_origin = x1[0]\n",
    "#print(t_origin)\n",
    "x1 -= t_origin\n",
    "y1_lowerband = get_arr(df,ids[0],'euvrate_13p6_15p2')\n",
    "y1_infband = get_arr(df,ids[0],'euvrate_15p2_infty')\n",
    "y1 = y1_lowerband+y1_infband\n",
    "print(np.isnan(y1).any(), np.isinf(y1).any())\n",
    "print(len(x1),len(y1))\n",
    "\n",
    "defcolcycle = plt.rcParams['axes.prop_cycle'].by_key()['color']\n",
    "\n",
    "plt.figure(figsize=(8,5))\n",
    "plt.rc('text', usetex=True)\n",
    "plt.rc('font', family='serif', size=16)  \n",
    "plt.semilogy(x1,y1,color=defcolcycle[0], label = str(ids[1].item())) # color = '#d76fb7'\n",
    "#plt.semilogy(x2,y2, color = 'blue',label = str(ids[0].item()))\n",
    "\n",
    "\"\"\"\n",
    "for i in range(len(ids_z30)):\n",
    "    t = 3.17098e-8*np.array(df_z30.loc[int(ids_z30[i])]['time'])-t_origin\n",
    "    R = np.array(df_z30.loc[int(ids_z30[i])]['radius'])\n",
    "    #R = R[(len(R)-len(t)):-1]\n",
    "    plt.semilogy(t,R,linestyle = 'dashed',label = str(ids_z30[i].item()), lw = 0.8)\n",
    "\"\"\"\n",
    "\n",
    "t = 3.17098e-8*np.array(df_z30.loc[int(ids_z30[0])]['time'])\n",
    "t_origin = t[0]\n",
    "t -= t_origin\n",
    "z30_lower = np.array(df_z30.loc[int(ids_z30[0])]['euvrate_13p6_15p2'])\n",
    "z30_inf = np.array(df_z30.loc[int(ids_z30[0])]['euvrate_15p2_infty'])\n",
    "z30_y = z30_lower+z30_inf\n",
    "\n",
    "#R = R[(len(R)-len(t)):-1]\n",
    "plt.semilogy(t,z30_y,label = str(ids_z30[0].item()), lw = 0.8, color=defcolcycle[1]) #linestyle = 'dashed'\n",
    "\n",
    "plt.xlabel('t [yr]')\n",
    "plt.ylabel(r'eUV rate '+'[$\\mathrm{s}^{-1}$]')\n",
    "#plt.ylim(bottom=0.1)\n",
    "#plt.legend(loc = 'upper right')\n",
    "ticks = np.arange(0,5001,100)\n",
    "plt.xticks(ticks,minor=True)\n",
    "plt.tick_params(axis='x', which='both', top=True, labeltop=False) \n",
    "plt.tick_params(axis='y', which='both', right=True, labelright=False) \n",
    "plt.tick_params(axis='x', which='both',top=True, labeltop=False, direction='in') \n",
    "plt.tick_params(axis='y', which='both', right=True, labelright=False, direction='in') \n",
    "plt.tick_params(axis='x', length=6)\n",
    "plt.tick_params(axis='y', length=6)\n",
    "regular_line = Line2D([0], [0], color=defcolcycle[0], lw=0.9)  \n",
    "dotted_line = Line2D([0], [0], color=defcolcycle[1], lw=0.9)\n",
    "\n",
    "plt.legend([regular_line, dotted_line], [ r'z=6',r'z=30'])\n",
    "\n",
    "\n",
    "plt.savefig('euv_first_z6_vs_z30.png',bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "x1 = get_arr(df,ids[0],'time')*3.17098e-8\n",
    "t_origin = x1[0]\n",
    "#print(t_origin)\n",
    "x1 -= t_origin\n",
    "y1 = get_arr(df,ids[0],'lumlw')\n",
    "\n",
    "print(np.isnan(y1).any(), np.isinf(y1).any())\n",
    "print(len(x1),len(y1))\n",
    "\n",
    "defcolcycle = plt.rcParams['axes.prop_cycle'].by_key()['color']\n",
    "\n",
    "plt.figure(figsize=(8,5))\n",
    "plt.rc('text', usetex=True)\n",
    "plt.rc('font', family='serif', size=16)  \n",
    "plt.semilogy(x1,y1,color=defcolcycle[0], label = str(ids[1].item())) # color = '#d76fb7'\n",
    "#plt.semilogy(x2,y2, color = 'blue',label = str(ids[0].item()))\n",
    "\n",
    "\"\"\"\n",
    "for i in range(len(ids_z30)):\n",
    "    t = 3.17098e-8*np.array(df_z30.loc[int(ids_z30[i])]['time'])-t_origin\n",
    "    R = np.array(df_z30.loc[int(ids_z30[i])]['radius'])\n",
    "    #R = R[(len(R)-len(t)):-1]\n",
    "    plt.semilogy(t,R,linestyle = 'dashed',label = str(ids_z30[i].item()), lw = 0.8)\n",
    "\"\"\"\n",
    "\n",
    "t = 3.17098e-8*np.array(df_z30.loc[int(ids_z30[0])]['time'])\n",
    "t_origin = t[0]\n",
    "t -= t_origin\n",
    "z30_y = np.array(df_z30.loc[int(ids_z30[0])]['lumlw'])\n",
    "\n",
    "\n",
    "#R = R[(len(R)-len(t)):-1]\n",
    "plt.semilogy(t,z30_y,label = str(ids_z30[0].item()), lw = 0.8, color=defcolcycle[1]) #linestyle = 'dashed'\n",
    "\n",
    "plt.xlabel('t [yr]')\n",
    "plt.ylabel(r'$L_{LW}$ [erg/s]')\n",
    "#plt.ylim(bottom=0.1)\n",
    "#plt.legend(loc = 'upper right')\n",
    "ticks = np.arange(0,5001,100)\n",
    "plt.xticks(ticks,minor=True)\n",
    "plt.tick_params(axis='x', which='both', top=True, labeltop=False) \n",
    "plt.tick_params(axis='y', which='both', right=True, labelright=False) \n",
    "\n",
    "regular_line = Line2D([0], [0], color=defcolcycle[0], lw=0.9)  \n",
    "dotted_line = Line2D([0], [0], color=defcolcycle[1], lw=0.9)\n",
    "plt.ylim(top=8e50)\n",
    "plt.tick_params(axis='x', which='both',top=True, labeltop=False, direction='in') \n",
    "plt.tick_params(axis='y', which='both', right=True, labelright=False, direction='in') \n",
    "plt.tick_params(axis='x', length=6)\n",
    "plt.tick_params(axis='y', length=6)\n",
    "plt.legend([regular_line, dotted_line], [ r'z=6',r'z=30'])\n",
    "\n",
    "\n",
    "plt.savefig('lw_first_z6_vs_z30.png',bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Distribution of masses"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "lower = 4995\n",
    "upper = 5005\n",
    "\n",
    "t0_6 = 3.17098e-8*get_arr(df,ids[0], 'time')[0]\n",
    "t0_30 = 3.17098e-8*get_arr(df_z30,ids_z30[0], 'time')[0]\n",
    "\n",
    "m6 = []\n",
    "for i in range(len(ids)): \n",
    "    m = float(np.round(get_arr(df,ids[i],'mass')[-800],2))\n",
    "    m6.append(m)\n",
    "\n",
    "lower = 4990\n",
    "upper = 5010\n",
    "m30 = []\n",
    "for i in range(len(ids_z30)): \n",
    "    if i < 12:\n",
    "        m = float(np.round(get_arr(df_z30,ids_z30[i],'mass')[-1400],2))\n",
    "        m30.append(m)\n",
    "\n",
    "    else:\n",
    "        t = 3.17098e-8*get_arr(df_z30,ids_z30[i], 'time')[-189:]-t0_30\n",
    "        print(t)\n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "print(m6)\n",
    "print(m30)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "np.sum(np.array(m30))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Set up the plot\n",
    "plt.figure(figsize=(7, 5))\n",
    "\n",
    "m30 = m30[1:]\n",
    "m6 = m6[1:]\n",
    "\n",
    "\n",
    "# Plot histograms\n",
    "plt.hist(m30, bins=20, color='lightgrey', label='z = 30', alpha=0.8, edgecolor='black')\n",
    "plt.hist(m6, bins=20, color='black', label='z = 6', alpha=0.9, edgecolor='black')\n",
    "\n",
    "# Labels and title\n",
    "plt.xlabel('Mass (M$_\\odot$)', fontsize=12)\n",
    "plt.ylabel('Count', fontsize=12)\n",
    "plt.title('Mass Histogram at z = 30 and z = 6', fontsize=14)\n",
    "plt.legend()\n",
    "plt.tight_layout()\n",
    "plt.show()\n",
    "\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.13.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

